Twin Phases: Intrinsic Deconfined Quantum Criticality

We introduce the concept of twin phases for a symmetry $\mathcal{S}$, defined as inequivalent phases, whose order parameters are part of the same generalized charge under $\mathcal{S}$. Stable, direct transitions between such twin phases are never spontaneous-symmetry-breaking transitions, even after (partially) gauging the initial symmetry $\mathcal{S}$: they are phase transitions without hidden symmetry breaking. We illustrate this with an (anomalous) finite group symmetry in 1+1d, which exhibits such intrinsically beyond Landau transition, i.e. an intrinsically Deconfined Quantum Critical Point (DQCP).

==> anc/GL23-om-data.g <==
#This is a gap file for a non-trivial 3-cocycle G:=GL(2,3); 
#omlab contains the notation for the G group elements, 
#omtab contains the values in additive notation mod 16
#om is a function that takes 3 group element labels as inputs and returns the value of the 3-cocycle in multiplicative notation


omlab:=["1","h","c","a","(xz)","(iz)","a^2","(xz)^3","(iz)^3","h*c","h*a","h*(xz)","h*(iz)","(iz)*h","h*(iz)^3","(iz)^3*h","a*h","(xz)*h","h*(iz)*h",
"(iz)*(xz)","c*a","c*a^2","c*h*a","a*h*c","a*(xz)","a^2*(iz)","a*(iz)","(iz)*a^2","a*(iz)^3","a*(xz)*a","(iz)*a","a*h*(xz)","a*h*(iz)","a*(xz)*h",
"a*h*(iz)^3","a*(iz)*h","h*(iz)*a^2","(xz)*a","(xz)^3*a","a^2*(xz)","a*(iz)*a","(xz)*a^2","h*a*(xz)","(xz)*h*a","h*(iz)*a","h*(xz)*a","h*a*(iz)","(iz)*h*a"];
omtab:=[[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,8,0,2,0,0,12,0,8,0,2,0,0,0,0,0,12,0,0,8,8,8,8,2,0,0,0,0,14,0,2,0,6,0,14,0,10,14,2,6,0,2,14,0,10,0,0],
[0,0,8,0,3,13,0,7,5,8,0,3,5,5,13,13,0,7,13,5,8,8,8,8,5,13,13,3,5,5,13,11,5,7,13,5,13,15,11,11,7,5,11,13,7,9,5,13],
[0,0,0,0,2,0,0,8,4,0,0,2,4,4,0,0,0,14,10,14,0,0,0,0,4,0,0,4,4,4,6,4,10,4,6,4,4,8,10,2,2,4,2,0,2,4,4,0],
[0,0,0,0,9,2,2,6,0,0,6,14,14,0,2,2,12,3,2,14,12,2,8,10,10,5,6,6,10,4,4,10,4,12,9,10,12,10,6,0,4,0,2,2,4,12,6,14],
[0,8,8,0,12,3,6,14,8,0,6,12,12,5,8,8,8,14,8,12,8,14,6,6,4,4,4,8,8,1,4,2,14,13,8,2,4,6,14,10,14,6,14,12,2,6,14,6],
[0,0,0,0,11,3,0,9,3,0,0,11,9,3,9,7,0,9,7,9,0,0,0,0,1,3,3,3,3,11,1,1,3,7,3,3,3,9,3,3,3,3,3,3,9,3,9,9],
[0,4,4,12,2,4,2,13,2,0,12,15,2,2,2,4,14,2,2,2,4,6,6,12,4,4,14,14,6,14,14,4,9,8,8,12,14,14,2,12,8,5,12,4,0,10,14,10],
[0,0,0,0,14,8,6,0,11,0,6,14,0,0,12,5,6,0,12,0,0,6,14,0,12,6,8,15,12,6,4,3,0,12,14,12,2,0,0,2,8,12,0,8,8,12,14,14],
[0,0,0,0,1,11,0,3,3,0,0,1,3,3,11,11,0,3,11,3,0,0,0,0,3,11,11,3,3,3,13,3,3,3,11,3,9,7,7,3,3,3,13,5,3,13,3,11],
[0,0,8,0,0,0,0,8,12,8,0,0,12,10,0,0,0,8,0,0,8,8,8,8,14,0,0,12,12,12,0,14,6,12,10,6,10,6,6,0,10,12,0,0,10,12,12,0],
[0,10,10,8,13,12,12,8,14,0,6,0,0,14,12,12,2,3,12,0,0,12,0,4,4,9,8,10,6,0,10,4,2,0,5,6,8,12,8,12,10,6,12,4,10,2,10,0]
,[0,8,8,0,4,5,10,2,8,0,10,4,0,3,10,8,10,2,10,0,10,0,10,0,12,14,10,0,2,15,4,6,0,
3,8,14,12,10,2,6,2,0,12,6,12,10,2,2],[0,14,14,14,8,10,0,0,0,0,14,8,11,0,6,10,4,0,3,0,4,4,0,12,8,12,12,12,14,6,0,
4,2,2,4,15,6,8,2,12,9,0,14,2,12,0,12,6],[0,0,0,2,2,8,8,0,13,0,10,2,2,0,0,3,
0,0,0,2,0,10,2,2,12,0,2,1,2,2,12,13,0,12,0,4,14,0,0,14,8,6,14,8,2,6,10,2],
[0,14,14,6,8,14,6,8,12,0,14,8,8,12,9,14,10,8,14,5,12,14,0,6,2,14,12,2,14,14,6,4,6,
10,0,8,13,10,6,13,8,14,6,10,4,8,8,10],[0,0,8,0,7,13,0,13,13,8,0,7,7,7,7,7,0,7,7,7,8,8,8,8,1,13,13,11,13,15,11,1,
13,5,13,13,13,7,13,15,13,13,15,13,13,11,7,7],[0,2,2,6,2,0,2,15,2,0,2,13,2,2,2,0,6,
2,2,2,10,14,12,8,0,8,8,12,14,8,6,14,11,12,4,14,8,6,10,8,10,15,8,0,4,2,6,12],
[0,2,2,2,8,2,2,0,2,0,2,8,13,2,10,2,12,0,5,0,12,2,2,2,2,2,4,4,10,10,14,12,0,14,2,1,2,8,0,12,7,0,2,14,12,0,2,4],
[0,2,2,10,8,4,0,8,0,0,4,8,8,0,15,4,4,8,2,3,4,4,0,10,12,2,12,14,2,2,4,12,0,6,2,0,3,8,10,3,0,0,2,6,12,8,2,4],
[0,0,8,0,6,0,0,8,4,8,0,12,4,4,0,0,0,8,10,14,8,8,8,8,10,0,0,4,4,8,0,10,10,6,6,8,0,12,2,2,8,4,2,4,8,4,4,0],
[0,0,8,0,6,8,0,12,2,8,0,6,8,6,14,8,0,12,14,6,8,8,8,8,0,8,8,2,2,6,6,0,2,12,8,2,8,6,2,2,10,2,8,0,10,2,8,14],
[0,0,0,0,2,8,0,2,4,0,0,2,4,4,8,6,0,2,12,4,0,0,0,0,4,8,8,4,4,0,10,14,14,4,2,14,2,12,4,2,2,4,2,4,2,4,4,8],
[0,0,0,0,8,0,0,14,6,0,0,2,0,0,10,10,0,14,10,0,0,0,0,0,4,0,0,0,6,0,4,4,6,14,0,6,0,2,6,6,0,6,6,6,0,6,0,10],
[0,12,6,6,12,14,0,8,12,0,6,3,0,12,4,8,12,12,14,0,12,6,0,14,2,14,12,0,12,6,0,6,14,8,4,12,12,14,9,10,6,11,10,7,6,0,0,2
],[0,6,6,14,12,4,10,12,3,4,10,12,12,8,4,0,4,14,4,12,4,4,0,14,6,14,4,0,0,14,1,3,
0,10,2,0,4,6,0,2,6,4,8,6,6,10,13,4],[0,12,12,6,6,4,6,8,8,0,4,6,6,6,10,11,12,14,10,0,12,10,6,6,9,12,10,9,6,8,6,
14,8,2,12,14,10,12,8,0,0,6,0,0,0,6,14,1],[0,8,0,10,4,6,10,4,0,0,10,4,8,0,8,6,
10,2,9,2,10,10,0,10,0,6,5,2,2,4,4,0,6,0,10,15,10,2,6,14,0,2,2,8,7,12,8,10],
[0,12,12,0,4,4,14,10,8,0,2,14,14,15,2,2,2,0,12,14,2,2,8,0,10,2,2,8,14,9,5,6,0,4,4,14,10,6,12,8,14,0,8,4,14,0,5,10],
[0,4,4,10,6,4,10,12,6,8,4,10,8,6,12,4,14,0,6,9,14,14,10,10,4,6,6,10,5,12,4,4,10,0,10,10,3,4,10,6,8,6,3,0,6,6,10,12],
[0,2,2,6,4,14,0,0,8,6,2,2,14,2,2,14,0,13,2,8,8,2,0,6,10,13,14,12,6,8,4,10,14,2,0,6,14,5,2,6,6,8,6,14,6,5,12,2],
[0,0,6,0,6,14,14,9,0,0,6,2,12,0,8,8,0,2,2,12,0,6,6,0,6,14,12,12,0,8,6,6,11,10,8,0,12,9,0,8,0,14,8,6,2,15,12,6],
[0,4,10,14,4,4,4,2,13,10,6,4,4,0,14,0,14,2,14,10,14,6,0,14,10,4,12,8,0,2,7,5,0,6,14,
0,12,10,0,14,10,12,6,12,10,12,3,4],[0,6,6,10,15,6,0,6,8,10,12,2,2,2,2,6,6,8,2,12,6,4,0,10,0,4,6,0,6,6,12,0,
2,0,1,6,6,12,15,12,8,8,8,11,4,2,0,2],[0,10,0,4,6,13,12,4,10,10,0,0,4,6,4,0,14,4,10,
4,14,4,12,4,13,12,0,6,2,12,10,0,4,7,0,2,0,14,4,8,12,10,8,8,10,10,10,3],
[0,14,14,8,12,4,10,6,14,10,4,6,2,14,6,14,4,12,4,9,4,4,10,8,14,6,12,8,5,6,14,
14,10,2,4,8,7,10,10,4,10,10,15,2,4,12,8,4],[0,8,14,6,12,12,6,12,6,0,8,6,8,0,0,12,6,12,7,6,6,8,6,6,0,8,3,14,14,
12,12,0,6,0,8,9,6,0,6,2,8,8,6,8,9,4,6,6],[0,6,6,2,8,0,0,4,10,10,4,8,4,10,
3,6,0,10,6,0,12,10,14,2,0,12,15,12,0,10,6,8,0,2,8,12,4,14,0,13,10,0,2,2,7,0,12,6],
[0,12,2,6,8,12,4,4,10,0,0,8,13,0,6,12,4,4,2,0,4,2,14,10,0,2,2,0,9,10,2,0,2,14,2,14,14,8,2,12,5,6,9,12,10,6,0,14],
[0,14,14,14,0,14,0,5,14,0,8,12,0,14,0,6,14,4,12,2,14,8,6,14,8,0,14,4,0,6,8,8,11,4,6,0,14,13,14,0,12,8,6,0,12,15,4,14
],[0,6,6,0,11,4,10,12,0,0,12,0,2,8,6,4,4,2,8,14,4,6,10,0,10,14,6,10,0,6,14,10,
8,10,1,0,6,14,3,12,12,2,2,15,6,0,0,10],[0,4,0,14,8,3,14,12,14,0,0,0,14,10,12,8,14,12,12,14,14,10,4,14,11,4,0,10,
14,12,6,0,12,1,0,14,0,2,12,8,4,8,8,14,4,8,14,13],[0,8,8,6,10,10,14,6,0,0,8,11,14,
2,8,6,2,10,0,14,2,8,14,0,12,0,8,0,4,4,14,6,8,0,10,4,2,8,5,4,8,11,4,15,8,14,0,8],
[0,6,10,12,10,8,10,14,8,2,4,8,5,8,4,8,8,14,0,10,14,2,0,6,2,0,8,2,9,8,14,2,0,4,2,12,4,12,6,6,5,12,1,6,8,12,2,4],
[0,0,0,10,12,0,0,8,2,0,14,6,0,14,14,2,0,3,14,8,6,14,0,10,6,11,4,0,0,10,12,0,2,12,8,10,4,11,6,10,10,8,10,2,10,3,0,0],
[0,0,14,4,14,6,8,2,14,12,14,14,10,14,3,6,4,10,8,6,10,8,10,14,4,10,7,10,14,12,0,14,8,4,14,
10,10,14,8,1,12,6,4,4,7,6,10,0],[0,2,4,0,8,4,10,2,8,0,12,10,0,2,8,5,6,2,8,0,6,6,10,10,7,6,6,15,8,8,2,
10,2,14,2,2,6,4,8,0,0,6,0,2,0,6,2,7],[0,4,4,2,6,12,2,4,0,14,14,2,4,1,4,6,14,0,4,4,
4,14,8,2,14,10,12,8,2,15,11,10,14,4,6,2,6,10,4,8,2,2,8,8,2,2,3,6]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,8,0,10,8,0,0,2,8,0,10,2,2,8,8,0,0,8,2,8,8,8,8,10,8,8,2,2,0,8,10,2,2,8,0,8,12,8,0,8,2,0,12,2,0,2,8],
[0,0,8,0,7,15,0,15,7,8,0,7,7,7,15,15,0,15,15,7,8,8,8,8,7,15,15,5,7,13,15,13,7,5,15,7,15,9,1,7,15,7,7,11,15,3,7,15],
[0,0,0,0,1,13,0,9,1,0,0,1,1,1,13,13,0,15,11,13,0,0,0,0,1,13,13,1,1,1,13,1,1,1,13,1,9,1,7,15,1,1,15,7,1,1,1,13],
[0,0,0,0,1,0,2,0,0,0,10,6,8,0,0,0,2,3,0,8,2,14,2,6,0,1,14,12,2,2,8,0,12,2,5,2,4,2,1,2,4,0,4,13,14,12,12,4],
[0,8,8,0,14,1,6,14,8,0,10,14,14,11,10,6,8,14,10,14,8,8,6,6,7,4,4,10,14,15,2,2,14,11,2,4,4,14,14,0,12,4,6,0,8,4,6,3],
[0,0,0,0,15,5,0,11,13,0,0,15,13,13,5,1,0,11,3,13,0,0,0,0,11,5,5,9,13,5,7,11,13,13,5,
13,5,7,13,13,7,13,13,7,13,13,13,5],[0,8,8,2,0,8,14,9,0,0,10,3,0,0,0,8,14,14,0,0,8,10,10,2,8,8,10,4,14,6,8,8,
5,14,4,4,10,15,8,4,10,1,4,4,2,13,4,4],[0,0,0,0,10,8,0,2,9,0,6,10,2,14,14,11,6,2,
14,2,0,6,2,0,10,4,14,15,12,2,7,7,10,6,14,12,4,2,10,8,4,12,14,8,4,12,11,6],
[0,0,0,0,13,15,0,15,13,0,0,13,13,13,15,15,0,15,15,13,0,0,0,0,13,15,15,13,13,7,7,13,13,
13,15,13,13,7,3,13,13,13,7,5,13,9,13,15],[0,0,8,0,10,8,0,4,14,8,0,10,14,12,8,8,0,4,8,10,8,8,8,8,12,8,8,14,14,0,
8,12,14,14,8,12,4,0,14,6,0,14,6,6,0,14,14,8],[0,6,6,2,3,6,8,0,8,0,8,0,0,8,6,6,
10,11,6,0,0,6,0,12,14,9,10,2,12,6,8,14,10,2,13,12,10,15,6,2,0,14,2,8,0,3,2,4],
[0,2,2,0,2,11,10,0,0,0,10,2,0,11,10,8,10,0,10,0,10,0,0,0,4,0,10,6,4,9,7,8,0,15,8,14,4,8,2,10,6,0,4,6,2,10,11,0],
[0,10,10,2,14,8,0,0,2,0,10,14,9,2,2,8,0,0,5,14,0,0,0,0,4,8,0,12,11,0,2,14,12,8,14,15,4,14,12,6,7,10,11,12,10,10,12,8
],[0,6,6,8,6,6,14,0,9,0,6,6,8,6,6,1,6,0,6,8,6,0,8,8,5,6,10,11,8,0,10,9,6,10,6,2,4,8,6,14,10,14,14,10,8,14,14,1],
[0,14,14,6,2,0,6,8,14,0,14,2,8,14,7,0,14,8,12,11,0,14,0,6,8,8,9,4,6,8,2,2,4,0,10,10,13,10,4,11,2,14,14,4,7,14,14,10]
,[0,0,8,0,15,5,0,15,9,8,0,15,9,7,5,1,0,9,5,9,8,8,8,8,1,5,5,5,9,13,5,1,9,11,5,9,5,15,9,1,9,9,1,15,9,7,9,5],
[0,2,2,10,14,10,0,9,0,0,2,9,0,0,2,10,14,6,2,0,4,10,2,4,2,0,14,4,4,8,0,0,7,4,12,4,14,2,3,14,8,3,14,9,8,6,14,4],
[0,8,8,8,14,8,8,6,8,0,8,14,9,8,8,8,8,6,3,6,8,8,8,8,8,8,3,2,14,6,10,14,8,14,14,11,14,14,8,10,9,6,6,4,5,0,8,12],
[0,0,0,0,2,8,0,2,0,0,8,2,0,0,9,8,8,2,6,11,8,8,0,0,2,6,14,14,11,2,8,2,6,10,8,6,11,2,0,15,8,0,11,12,4,8,4,8],
[0,0,8,0,6,2,0,6,6,8,0,12,6,6,2,2,0,6,14,4,8,8,8,8,6,2,2,6,6,14,2,6,6,14,2,2,2,12,14,8,14,6,8,8,14,6,6,2],
[0,0,8,0,8,10,0,4,10,8,0,8,10,6,10,10,0,4,10,8,8,8,8,8,12,10,10,8,10,4,8,12,10,2,10,10,
10,8,10,10,8,10,0,8,8,10,10,10],[0,0,0,0,13,15,0,11,1,0,0,13,1,1,15,13,0,11,11,1,0,0,0,0,1,15,15,1,1,7,13,11,
1,1,15,13,13,7,1,1,15,1,1,1,15,1,1,15],[0,0,0,0,14,2,0,6,6,0,0,8,6,2,2,0,0,6,2,
6,0,0,0,0,6,2,2,6,6,6,10,6,6,4,2,6,2,8,6,6,6,6,6,6,6,6,6,2],
[0,14,8,0,4,6,0,5,12,0,8,1,10,12,6,12,8,0,6,10,14,8,0,8,8,0,12,2,12,0,8,4,1,4,8,12,12,0,5,4,0,9,4,13,0,14,2,6],
[0,0,0,2,8,14,4,6,3,12,6,2,6,15,10,10,14,8,10,6,14,14,2,2,0,0,14,8,2,11,1,3,2,12,6,2,14,2,2,10,0,0,10,10,0,6,5,12],
[0,12,12,0,4,2,0,14,11,0,14,4,6,6,12,15,12,0,12,0,12,4,6,0,15,12,10,1,0,8,14,11,4,10,12,8,4,0,4,0,0,0,0,2,0,0,6,7],
[0,6,14,10,0,10,10,8,14,10,4,0,10,14,15,10,14,14,3,14,14,14,10,10,14,10,7,2,2,8,2,14,8,4,0,
5,12,14,8,1,2,8,12,2,15,14,2,14],[0,12,12,0,14,7,8,12,6,0,2,4,0,3,2,2,12,0,12,0,12,12,2,0,2,12,12,8,14,9,11,
14,0,7,0,8,4,0,4,8,0,0,8,6,0,0,11,2],[0,4,10,0,2,8,0,2,12,8,4,14,1,12,4,8,4,8,
8,5,4,4,6,0,4,2,12,0,9,2,8,4,2,6,2,14,15,4,2,10,1,12,7,0,12,12,0,12],
[0,0,0,6,13,12,0,4,14,6,0,8,14,4,10,12,8,1,10,14,0,0,0,0,0,9,12,14,4,8,8,0,0,8,1,4,12,1,4,4,0,8,4,4,0,11,14,2],
[0,10,0,0,6,8,2,15,10,0,0,11,12,10,8,8,10,2,14,12,10,0,0,0,0,0,8,12,2,8,10,0,9,4,2,2,8,15,14,4,14,11,4,2,8,15,12,14]
,[0,10,12,0,8,2,10,6,3,12,12,8,8,6,12,7,4,6,12,14,4,6,8,0,10,0,12,7,0,14,11,5,0,
8,4,0,12,14,0,2,14,4,10,6,14,4,11,10],[0,8,8,10,5,2,0,4,8,10,8,8,8,8,4,2,8,9,4,14,8,10,0,10,10,3,10,14,8,10,8,
10,2,14,1,8,10,12,5,2,0,0,6,9,10,4,14,4],[0,8,12,8,0,15,10,10,6,14,4,0,0,11,4,2,
12,10,10,0,12,6,0,8,15,0,12,10,0,11,6,12,8,1,12,0,12,2,8,6,2,4,12,10,0,4,14,7],
[0,10,10,2,0,0,10,12,0,0,10,12,6,0,5,10,0,6,0,3,0,0,0,2,0,4,0,8,11,12,10,0,10,8,0,8,11,0,10,7,14,10,11,8,2,4,14,10],
[0,14,14,6,0,14,6,12,6,0,14,14,11,0,4,14,0,12,1,6,0,8,0,6,0,8,9,8,6,12,14,0,6,0,8,1,6,8,6,10,11,10,14,8,15,4,0,12],
[0,14,14,2,6,10,0,2,2,6,14,6,12,2,1,0,6,2,4,1,10,12,14,2,2,12,13,6,0,2,0,10,12,12,0,12,9,6,12,3,2,0,8,10,5,0,6,14],
[0,0,10,12,0,12,14,12,12,0,8,0,3,2,6,12,12,12,11,6,12,10,0,8,2,10,10,0,15,12,12,12,2,2,6,
11,6,0,2,12,5,14,15,12,10,14,0,0],[0,12,12,8,0,12,0,13,14,0,6,12,0,8,0,4,12,9,10,10,12,12,6,8,8,7,12,6,0,2,12,
8,1,6,12,0,12,3,14,0,6,6,2,8,6,3,6,12],[0,12,12,0,1,10,0,12,0,0,2,13,4,8,12,4,4,
8,6,14,4,12,10,0,0,2,12,10,0,6,4,0,0,10,13,0,12,14,11,2,4,11,6,9,10,6,0,2],
[0,4,8,14,14,11,14,8,14,0,10,6,10,10,14,7,10,8,14,10,10,12,6,14,1,8,10,1,14,6,8,6,6,
5,10,14,10,14,6,14,0,0,14,4,0,0,12,13],[0,10,10,6,7,14,8,8,0,0,10,11,14,10,10,8,4,12,2,8,4,10,8,6,6,10,10,0,6,6,
4,2,12,0,15,6,4,2,9,6,8,1,6,15,8,14,0,10],[0,8,14,6,0,8,6,10,10,10,6,14,13,10,6,
8,2,0,2,9,4,12,12,2,4,4,10,12,9,10,14,4,14,4,4,12,15,14,4,0,13,6,11,2,10,6,12,6],
[0,14,14,10,10,14,0,1,4,0,6,14,0,14,12,8,4,5,6,8,4,6,0,10,10,15,4,0,0,2,4,8,5,2,10,10,4,15,0,10,0,0,10,2,0,11,0,14],
[0,4,10,6,4,4,14,2,10,10,6,4,8,10,7,4,12,10,3,4,0,0,8,4,0,0,3,8,12,2,14,0,6,8,8,1,6,4,6,5,0,6,2,2,11,6,8,6],
[0,12,14,0,4,7,10,2,0,0,12,14,14,4,8,11,12,2,8,14,12,12,10,10,5,14,6,5,8,14,2,8,8,1,8,
8,6,10,10,10,14,8,10,2,14,8,2,5],[0,10,10,14,0,10,14,10,9,14,4,10,10,13,8,14,4,14,8,10,10,4,14,14,4,2,2,12,8,11,15,
9,10,8,2,8,2,6,14,14,2,0,14,14,2,0,7,12]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,10,0,0,10,2,0,0,10,2,2,0,0,0,10,0,2,0,0,0,0,4,0,0,2,2,0,0,4,2,2,0,2,0,8,4,2,12,2,2,6,2,10,2,0],
[0,0,0,0,9,7,0,1,7,0,0,9,7,7,7,7,0,1,7,7,0,0,0,0,7,7,7,7,7,9,7,1,7,7,7,7,7,3,1,7,9,7,7,5,9,15,7,7],
[0,0,0,0,0,4,0,10,4,0,0,0,4,4,4,4,0,4,12,4,0,0,0,0,4,4,4,4,4,14,4,4,10,4,10,4,12,10,10,6,0,4,6,14,0,4,4,4],
[0,0,0,0,1,14,14,8,0,0,2,6,8,0,12,10,10,5,12,8,10,10,14,6,0,5,0,8,8,8,10,0,4,8,1,8,10,2,14,2,12,4,2,10,12,8,8,14],
[0,0,0,0,8,9,4,6,0,0,0,8,8,13,8,14,0,6,8,8,0,10,4,10,12,10,4,4,10,13,10,2,14,1,0,0,4,8,14,8,2,0,8,2,10,0,2,8],
[0,0,0,0,9,5,0,5,3,0,0,9,9,3,11,13,0,5,11,9,0,0,0,0,5,5,5,9,3,9,11,5,3,5,5,3,5,13,3,3,15,3,3,3,9,3,9,11],
[0,8,8,10,12,8,10,5,14,0,6,9,12,10,0,8,14,10,0,12,8,6,2,10,10,12,0,14,0,6,8,10,1,8,12,10,0,8,10,4,6,5,4,2,12,2,14,0]
,[0,0,0,0,14,0,10,8,9,0,4,10,8,14,8,13,10,8,8,8,0,4,0,0,10,0,10,1,4,12,12,1,0,6,14,4,0,10,0,4,6,10,6,2,6,10,8,2],
[0,0,0,0,7,3,0,11,3,0,0,7,3,3,3,3,0,11,3,3,0,0,0,0,3,3,3,3,3,3,5,3,3,3,3,3,3,9,3,3,3,3,9,3,3,3,3,3],
[0,0,0,0,6,2,0,2,14,0,0,6,14,14,2,2,0,2,2,6,0,0,0,0,14,2,2,14,14,0,2,14,8,14,12,6,2,6,14,6,4,14,6,6,4,14,14,2],
[0,0,0,14,13,12,8,14,8,0,10,0,0,8,14,12,0,9,10,0,2,4,0,14,12,11,14,8,8,10,12,12,4,2,11,8,14,4,2,8,6,6,8,2,0,10,8,0],
[0,0,0,0,8,11,10,12,14,0,12,8,0,9,10,14,2,12,10,0,2,2,0,0,2,2,2,2,14,1,2,4,0,13,2,14,0,12,0,8,10,14,2,10,10,4,12,6],
[0,0,0,0,0,8,0,0,8,0,0,0,9,8,0,8,4,4,13,14,4,4,0,0,6,8,2,4,8,6,10,6,0,4,0,1,4,0,0,6,7,0,0,4,10,10,4,10],
[0,14,14,2,2,12,2,2,11,0,14,2,10,14,14,7,14,2,14,10,14,8,12,2,2,12,12,13,2,0,0,11,2,0,14,0,
12,2,2,4,2,2,4,10,10,2,6,10],[0,4,4,4,2,12,4,0,8,0,4,2,0,8,13,12,4,0,2,13,4,4,0,4,10,4,12,0,2,6,10,8,
0,8,4,4,5,4,0,1,8,8,10,0,12,8,10,8],[0,0,0,0,9,11,0,13,15,0,0,9,9,7,5,11,0,3,5,9,0,
0,0,0,7,11,11,1,15,7,7,7,15,15,11,15,11,9,15,1,9,15,1,1,9,15,9,5],
[0,4,4,2,8,12,4,5,12,0,4,3,14,12,4,12,2,8,4,10,2,12,10,0,12,10,12,10,14,10,
0,12,11,4,8,14,12,12,2,8,10,11,8,4,10,14,0,12],[0,10,10,12,10,10,12,10,10,12,10,10,7,10,8,10,10,10,3,10,10,10,14,12,
10,10,6,12,6,4,4,0,12,0,14,13,12,10,12,0,1,12,14,12,14,12,14,8],[0,10,14,0,0,8,0,0,0,
0,12,0,14,0,5,8,10,0,8,9,10,10,0,0,10,10,4,14,12,10,8,10,4,8,10,2,11,0,10,13,14,0,4,0,2,6,14,12],
[0,0,0,0,4,6,0,6,6,0,0,14,6,6,6,6,0,6,6,14,0,0,0,0,6,6,6,6,6,14,6,6,12,8,12,14,6,8,6,12,14,6,12,8,14,6,6,6],
[0,0,0,0,2,10,0,2,12,0,0,2,2,4,0,10,0,2,0,2,0,0,0,0,2,10,10,10,12,6,12,2,12,10,10,12,10,2,0,12,2,12,6,10,2,12,2,0],
[0,0,0,0,14,8,0,6,12,0,0,14,12,12,8,8,0,6,0,12,0,0,0,0,12,8,8,12,12,6,8,2,6,12,2,12,0,8,6,8,14,12,8,6,14,12,12,8],
[0,0,0,0,4,4,0,8,14,0,0,10,8,14,14,12,0,8,14,8,0,0,0,0,10,4,4,8,14,8,12,10,14,10,4,14,4,0,14,14,8,14,14,14,8,14,8,14
],[0,4,10,10,4,4,0,6,4,0,0,11,0,4,8,10,14,2,8,10,14,10,0,0,4,10,10,8,10,6,2,12,
8,6,12,10,10,14,11,14,6,9,14,9,6,14,8,8],[0,14,14,6,8,4,0,4,11,8,8,8,4,8,8,8,0,4,8,4,0,0,10,6,14,8,0,4,4,10,
9,11,2,14,8,0,0,4,2,0,14,6,0,0,14,0,1,6],[0,0,0,0,4,10,0,4,12,0,14,4,4,2,0,1,
0,12,0,10,0,4,6,0,13,14,0,15,0,0,4,10,14,8,0,6,0,4,14,6,0,0,6,14,0,0,4,9],
[0,2,12,12,10,12,12,12,12,0,2,10,14,12,10,12,2,14,3,0,2,2,0,12,12,6,11,4,12,12,0,12,4,
2,10,9,0,12,4,8,6,6,4,2,13,12,4,2],[0,0,0,0,8,12,4,4,10,0,6,14,0,1,4,2,0,4,10,0,0,0,14,0,4,0,0,12,0,9,13,
8,0,0,14,0,6,6,8,12,0,14,12,4,0,14,9,4],[0,0,0,6,12,12,6,10,0,6,0,4,14,0,14,12,12,10,
0,7,12,12,6,6,4,6,12,0,15,10,12,0,14,12,4,4,9,2,14,0,6,10,13,12,12,10,6,4],
[0,2,2,4,10,6,0,8,10,10,2,0,14,0,2,6,2,5,12,14,12,2,6,4,8,11,12,14,0,10,6,8,2,0,10,0,12,11,14,0,0,0,0,14,12,13,14,10
],[0,10,4,0,6,8,0,11,0,0,14,10,4,10,4,8,0,4,10,4,0,4,10,0,6,2,8,10,8,2,6,6,9,14,0,8,8,1,14,6,6,8,6,12,4,1,10,10]
,[0,14,6,12,12,4,14,4,7,0,12,6,6,10,6,8,14,4,6,0,14,12,0,12,4,6,6,8,8,8,15,15,10,
14,14,8,6,2,10,8,10,10,2,2,10,10,11,2],[0,4,4,12,7,4,0,4,4,6,14,10,0,4,8,14,4,14,8,6,4,4,10,12,2,12,12,6,4,8,10,
2,12,6,13,4,12,4,9,6,14,14,14,9,14,0,6,14],[0,12,12,8,0,3,6,0,14,8,12,0,0,2,2,6,
8,0,12,0,8,10,6,8,9,6,4,0,0,2,0,12,8,1,6,0,4,14,8,4,10,0,4,0,10,0,12,7],
[0,10,0,14,10,4,0,0,0,0,10,10,10,0,6,10,6,10,12,1,6,6,0,14,0,4,4,0,9,0,0,0,8,12,6,12,15,6,8,0,2,0,3,6,4,14,0,10],
[0,8,8,6,14,8,6,10,4,10,8,6,6,10,2,8,6,10,9,12,6,8,10,6,0,8,1,0,4,10,8,0,6,0,0,15,4,6,6,8,14,4,4,0,7,4,10,8],
[0,12,12,14,12,2,0,12,8,6,8,12,4,8,3,12,4,12,6,8,12,2,14,14,2,0,7,6,4,2,6,8,8,10,0,8,4,12,8,9,2,0,14,0,15,0,6,4],
[0,6,0,0,0,8,6,0,6,0,14,0,7,0,4,8,14,6,8,10,14,0,12,8,10,0,4,8,11,6,2,10,4,8,8,8,8,0,4,14,15,4,11,14,4,0,8,6],
[0,12,12,4,2,12,0,9,0,0,6,6,0,0,10,2,12,0,10,14,12,12,0,0,12,8,12,0,14,8,2,12,11,0,10,
14,12,7,14,14,2,10,6,4,2,1,0,10],[0,0,0,0,11,0,0,4,0,0,0,8,14,6,0,0,0,2,14,14,4,0,10,0,6,10,14,4,0,10,12,6,
14,10,11,0,14,14,9,10,2,12,10,1,8,2,14,0],[0,10,2,2,10,13,2,10,6,0,12,0,10,10,6,10,8,10,
6,10,8,2,10,2,11,8,6,12,2,4,0,0,10,3,4,2,2,0,10,2,10,10,8,12,10,10,8,3],
[0,12,12,0,4,10,14,14,0,0,12,13,0,14,12,10,0,10,2,0,6,12,4,0,2,10,10,14,0,4,4,
2,10,14,12,0,0,2,7,0,12,9,0,9,12,12,14,12],[0,10,10,2,14,4,14,2,12,14,12,14,9,12,0,4,12,2,4,6,4,12,4,2,6,4,2,14,
9,12,4,0,8,14,4,12,6,14,2,6,9,10,1,8,12,10,2,12],[0,8,8,10,8,8,0,14,14,0,12,10,0,
14,8,6,8,1,8,6,8,6,0,4,8,1,8,0,14,14,10,0,0,10,2,4,8,7,12,10,6,14,10,10,6,9,0,6],
[0,8,10,10,12,6,2,8,10,0,14,12,6,10,3,6,12,2,0,10,12,8,2,2,10,4,3,2,8,2,0,10,10,2,2,12,6,12,10,3,0,10,6,6,11,10,2,12
],[0,12,12,0,0,4,12,10,14,0,2,14,12,0,12,13,12,10,12,12,12,12,12,6,13,4,12,9,4,10,2,0,
0,8,0,4,6,2,8,2,12,4,6,0,12,4,12,11],[0,4,4,0,6,2,0,0,8,0,0,6,0,1,0,4,10,8,0,0,4,0,6,0,6,8,8,4,0,15,
1,10,4,0,4,10,8,0,4,6,4,8,6,6,4,8,15,0]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,11,12,12,0,13,14,0,13,4,12,0,0,0,0,3,14,0,0,12,12,12,4,12,14,0,0,0,8,0,12,10,10,0,8,0,12,12,12,0,0,12,4,0,2,0,0
],[0,10,5,15,0,12,3,12,0,3,14,0,0,0,12,12,3,12,12,0,6,2,15,10,0,12,12,8,0,0,12,0,
0,12,12,0,12,2,14,10,2,0,10,6,12,2,0,12],[0,0,11,12,8,2,13,8,0,13,4,8,0,0,2,2,9,8,4,0,12,6,6,8,0,2,2,2,0,14,
12,10,6,2,8,0,4,4,6,6,14,0,6,10,14,0,2,2],[0,2,7,1,4,0,7,0,0,13,12,4,4,0,0,0,
11,0,0,4,8,0,1,8,6,8,10,0,4,12,12,6,0,6,0,4,10,4,0,0,14,12,8,4,14,2,0,2],
[0,12,12,0,14,12,10,14,12,0,0,14,14,12,2,12,12,14,2,14,12,8,10,0,12,8,4,0,4,12,12,12,8,
6,0,6,4,4,8,14,10,8,4,4,12,8,6,12],[0,11,9,13,8,2,1,4,0,9,12,2,6,0,8,4,15,4,0,6,4,3,9,0,6,2,2,4,0,10,12,
6,0,2,2,0,2,12,0,0,6,0,0,4,6,0,4,8],[0,12,12,2,0,12,6,0,0,0,12,0,0,0,0,12,14,0,0,
0,12,6,14,2,12,8,0,2,10,6,2,12,0,8,12,10,0,0,0,4,6,8,4,0,4,14,2,12],
[0,0,0,0,10,12,12,6,0,0,10,10,6,0,14,12,0,6,14,6,0,10,4,0,0,8,4,0,8,8,12,0,4,14,8,8,6,6,4,12,6,12,14,2,6,6,0,6],
[0,8,14,0,0,0,4,6,0,0,11,0,0,0,0,0,8,6,0,0,11,8,0,10,0,0,0,0,0,4,12,0,0,0,10,0,8,14,6,0,0,14,0,4,0,14,0,0],
[0,13,1,13,12,12,1,0,0,5,14,12,10,8,12,12,1,0,12,12,2,11,15,8,12,12,10,10,0,4,12,12,0,10,6,
2,10,2,0,12,4,0,12,12,4,0,10,12],[0,2,7,4,0,2,7,0,4,3,0,0,0,4,2,2,11,0,2,0,4,6,4,0,14,2,4,4,0,0,6,
14,12,0,0,0,4,0,2,6,6,2,6,8,6,14,4,12],[0,0,0,0,2,0,6,0,0,0,12,2,0,0,12,0,12,0,12,0,12,
2,6,0,0,0,12,4,12,0,0,10,0,4,10,6,10,12,8,0,2,0,14,2,2,0,4,14],
[0,10,10,4,0,8,0,0,6,0,10,0,0,6,6,8,4,0,6,0,4,4,0,12,6,12,0,8,0,0,6,0,12,12,2,0,10,0,12,14,0,4,14,14,0,4,8,14],
[0,0,0,12,6,0,2,0,0,0,6,6,12,0,0,0,0,0,0,12,0,6,12,12,0,0,12,14,12,8,0,0,10,14,0,10,6,10,10,0,10,0,0,8,12,0,14,4],
[0,14,14,10,12,4,10,12,14,0,14,12,12,14,14,4,10,12,14,12,2,14,0,10,12,2,14,6,6,0,4,10,8,14,
10,0,14,8,8,6,0,2,6,6,12,2,4,6],[0,10,6,0,12,14,0,10,0,8,10,12,0,2,10,14,0,10,10,0,0,0,8,0,12,0,0,2,0,6,12,
12,0,10,0,0,0,12,0,12,10,0,2,0,10,8,0,10],[0,14,8,14,0,10,12,0,0,0,11,0,0,0,6,10,2,0,
6,0,11,2,2,2,4,8,6,10,2,10,4,12,14,4,2,2,6,0,14,8,12,0,8,6,12,0,10,10],
[0,12,12,12,4,12,12,0,12,0,12,4,0,12,12,12,2,0,12,0,2,12,12,12,12,12,0,10,14,10,14,14,
10,0,12,14,0,4,10,14,10,10,4,4,0,10,12,8],[0,0,0,6,0,12,0,0,0,0,12,0,0,0,0,12,12,0,0,0,12,12,0,6,2,10,14,6,4,10,
12,2,0,0,10,4,14,0,0,4,10,0,4,4,0,14,12,12],[0,0,14,0,14,14,14,6,0,8,13,14,0,0,14,
14,4,6,14,2,11,8,8,8,10,14,14,0,0,12,14,10,6,12,4,2,14,8,8,10,12,0,10,10,12,0,0,0],
[0,2,4,10,14,2,13,14,0,5,6,14,6,2,8,2,2,14,8,14,2,2,2,0,10,2,2,8,0,10,8,10,0,2,2,0,2,14,0,0,2,0,0,8,2,0,6,6],
[0,2,0,0,4,12,13,0,0,7,0,4,0,0,6,4,14,6,8,0,14,14,4,2,0,12,12,0,14,10,8,0,10,0,12,14,14,10,10,12,6,0,12,12,6,0,0,6],
[0,2,13,9,4,14,13,10,0,15,6,4,12,0,14,0,3,10,14,12,14,10,11,12,14,14,14,12,2,12,10,14,2,2,14,
2,14,10,2,2,12,2,2,2,12,2,12,14],[0,0,0,12,4,4,0,2,8,0,6,4,4,8,8,6,10,6,8,4,10,0,0,10,12,12,8,6,12,14,
14,14,6,6,6,6,8,4,0,0,14,0,0,0,14,0,6,4],[0,15,11,13,8,4,11,6,2,15,2,8,6,8,2,10,11,14,2,
6,6,7,1,10,2,12,8,4,10,10,4,2,10,4,12,10,8,14,10,6,12,4,6,4,12,4,4,4],
[0,14,14,10,2,0,10,14,14,0,12,2,10,14,12,0,8,12,12,10,14,2,10,10,14,14,12,10,10,12,
0,4,6,10,8,8,12,6,6,14,0,10,14,4,0,10,10,12],[0,12,14,6,4,14,6,6,14,0,8,4,12,14,8,8,2,8,8,6,2,2,0,6,14,10,2,8,2,
12,2,14,4,6,8,2,2,10,4,2,12,10,6,6,12,12,8,12],[0,2,2,0,10,0,4,6,2,0,12,12,14,2,
12,0,12,6,12,14,12,12,14,10,2,12,12,14,14,14,0,8,10,14,8,14,10,4,8,4,14,0,4,2,14,0,14,12],
[0,14,14,4,8,12,4,10,0,14,14,10,10,10,10,12,4,0,4,10,4,4,10,4,4,8,0,14,4,8,12,4,10,8,2,4,0,2,10,4,8,12,4,4,8,12,14,6
],[0,8,8,10,8,0,0,10,4,0,8,8,8,6,12,0,2,10,12,8,4,8,6,10,14,8,4,4,8,2,4,14,6,2,14,8,14,8,0,8,6,12,8,8,6,12,4,14]
,[0,14,14,0,8,6,4,6,4,0,8,4,8,4,2,6,4,6,4,8,4,14,12,0,14,10,2,6,6,2,4,14,0,0,0,6,2,10,0,6,14,0,6,8,12,0,12,6],
[0,12,15,7,14,12,1,0,14,13,2,14,8,14,4,8,5,0,4,8,10,14,5,4,14,10,14,12,14,14,14,14,14,6,
10,14,14,8,14,2,2,0,4,4,2,0,6,12],[0,6,6,6,6,10,0,4,8,0,2,6,4,8,14,10,6,4,14,6,6,10,10,6,6,6,12,8,4,4,4,
6,2,8,6,4,12,6,2,2,4,12,0,2,14,6,8,2],[0,14,6,12,8,12,12,10,14,10,2,8,6,10,6,12,12,10,6,
6,12,10,4,12,0,14,12,4,0,6,12,0,12,14,12,0,12,6,12,10,10,12,10,8,2,12,14,4],
[0,2,2,14,4,12,10,2,14,0,12,4,2,14,0,12,12,0,0,2,12,12,0,14,14,8,12,14,14,8,2,
14,10,4,12,14,12,2,10,14,8,10,8,8,2,8,14,12],[0,2,2,10,0,0,10,14,10,0,2,2,14,10,4,0,0,14,4,14,0,12,10,10,0,12,0,8,
10,14,0,0,10,14,12,10,0,12,10,10,14,6,4,4,14,0,10,0],[0,10,12,10,14,4,2,12,4,10,13,14,0,
4,10,4,2,12,10,12,3,0,6,8,0,10,2,2,12,2,14,14,10,12,6,2,8,8,0,12,2,0,12,12,2,0,2,10],
[0,0,3,8,12,0,1,14,8,3,8,12,14,8,12,0,5,14,8,14,12,8,10,4,2,12,8,14,6,14,
12,2,10,2,6,12,14,12,10,6,14,14,6,6,14,14,14,14],[0,12,12,4,8,12,0,10,14,10,2,14,10,14,8,10,12,10,2,8,12,2,0,4,4,0,
12,14,0,6,0,4,4,14,12,0,12,8,4,0,14,2,14,12,14,2,14,12],[0,10,0,0,6,14,6,8,0,0,0,
12,12,14,10,14,4,14,8,6,4,0,6,0,4,2,0,0,0,2,4,4,0,6,4,0,0,6,0,2,14,4,2,0,0,4,0,14],
[0,10,0,12,0,4,9,14,2,1,8,14,0,8,8,10,12,14,8,0,12,14,8,6,2,6,12,14,6,8,4,2,10,4,12,6,12,4,10,12,6,10,12,6,6,10,2,6]
,[0,4,4,6,14,0,4,10,0,0,4,14,14,14,4,10,10,4,2,14,10,4,4,6,4,4,4,0,4,2,4,4,8,0,8,4,4,12,8,4,4,4,4,4,4,4,0,4],
[0,14,12,2,10,0,5,6,4,7,6,2,0,4,12,0,4,6,2,6,2,14,4,12,10,4,2,8,2,0,6,10,12,4,10,2,14,6,12,2,0,2,2,2,0,2,8,0],
[0,12,12,6,14,12,0,10,12,0,0,8,0,6,10,10,2,4,10,14,2,0,0,6,0,0,0,0,0,10,0,2,4,2,4,0,0,14,8,6,4,0,6,2,4,0,0,12],
[0,13,11,7,6,4,15,2,0,15,6,6,12,0,0,4,9,4,6,2,12,3,11,14,6,2,2,0,2,12,10,6,10,6,12,14,2,6,10,4,12,4,4,4,12,4,0,8],
[0,4,12,0,10,8,6,10,12,0,8,8,14,6,4,8,8,10,14,14,8,8,6,0,12,14,12,2,8,14,6,12,4,2,0,8,12,14,2,6,14,4,6,2,14,4,2,8],
[0,12,12,12,2,8,12,2,12,8,2,12,8,12,10,2,12,0,10,2,12,2,12,12,10,0,4,12,0,12,8,6,4,12,
0,0,4,6,4,10,12,2,10,10,12,2,12,14]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,10,5,12,8,10,13,2,0,13,14,8,0,0,10,10,13,2,10,
0,6,8,12,10,14,10,10,0,0,2,10,14,0,10,10,0,10,6,8,4,10,0,4,6,0,14,0,10],
[0,10,5,15,2,12,3,6,0,3,14,2,0,0,12,12,3,6,12,0,6,2,15,10,0,12,12,0,0,2,12,
10,0,4,12,0,12,8,10,10,14,0,0,6,14,14,0,12],[0,0,11,12,14,2,13,4,0,13,4,14,0,0,2,2,3,14,0,0,12,6,4,8,0,2,2,0,0,
14,12,0,6,0,2,0,0,10,12,2,0,0,2,10,0,0,0,2],[0,0,0,0,8,14,14,4,0,0,2,8,8,0,
2,14,6,4,2,8,6,4,14,6,6,6,10,12,12,12,12,6,0,0,10,12,4,8,0,8,8,0,8,6,2,0,12,10],
[0,14,3,1,2,12,7,0,12,13,6,2,2,12,4,12,5,0,4,2,2,2,11,0,12,4,14,0,10,8,12,12,2,0,8,0,14,8,2,8,6,14,8,6,4,14,0,6],
[0,5,9,13,2,2,1,10,0,9,6,2,6,0,2,0,15,0,2,6,4,3,11,0,2,2,2,6,0,6,14,2,0,6,2,0,2,4,0,0,12,0,0,12,6,0,6,2],
[0,4,4,6,2,4,4,2,14,0,2,2,2,14,12,4,10,2,12,2,4,2,2,6,12,4,0,4,10,10,10,12,10,0,4,4,0,2,10,4,14,6,4,10,14,12,10,0],
[0,0,0,0,2,12,12,8,0,0,10,2,8,0,2,12,10,8,2,8,0,10,12,0,0,14,10,10,2,8,12,0,12,10,2,2,0,0,12,0,6,8,8,0,6,8,10,0],
[0,2,8,0,14,10,6,8,0,0,5,14,0,0,10,10,8,8,10,0,5,2,0,10,0,10,10,0,0,12,8,10,0,0,10,0,10,0,0,0,0,0,6,0,0,0,0,10],
[0,15,3,13,14,14,1,6,0,11,0,14,0,0,14,14,9,6,14,14,6,13,5,8,4,14,14,0,0,14,14,4,0,0,
14,14,14,2,0,8,12,0,8,8,12,0,0,14],[0,10,10,14,0,12,8,10,8,0,0,0,0,8,8,12,4,10,8,0,12,10,0,14,2,14,4,12,12,10,8,
2,0,8,6,12,14,0,0,0,6,2,0,2,6,2,12,4],[0,10,10,0,14,4,6,2,10,0,8,14,0,10,0,4,
8,2,0,0,8,12,6,10,10,14,8,0,6,10,4,10,10,0,12,6,0,8,10,0,6,10,10,6,6,0,0,10],
[0,8,2,12,6,2,10,0,8,0,5,6,0,8,12,2,12,0,12,0,15,2,0,2,6,2,0,2,10,0,4,6,8,0,14,10,0,6,8,10,0,12,10,10,0,12,2,10],
[0,10,10,14,14,4,2,14,10,0,0,14,6,10,10,4,4,14,10,6,10,0,14,14,10,4,0,0,14,2,4,10,2,0,
4,6,0,10,2,12,8,4,12,0,6,4,0,10],[0,4,9,14,2,12,13,12,2,3,0,2,12,2,4,12,13,12,4,12,4,6,4,0,4,0,14,0,0,12,10,12,
14,8,12,0,14,0,4,0,12,2,0,0,12,14,10,6],[0,10,2,0,4,10,0,4,0,8,10,4,0,14,10,10,10,
10,10,0,10,10,8,0,8,10,10,14,0,6,10,8,0,12,10,0,10,4,0,14,0,0,14,2,10,0,0,10],
[0,10,10,2,14,2,0,8,2,0,10,14,14,2,10,2,8,8,10,14,8,2,6,10,14,12,6,4,10,2,12,14,12,
4,10,4,6,14,12,0,0,4,0,10,12,4,10,6],[0,6,6,14,14,6,14,10,6,0,6,14,10,6,0,6,12,10,0,10,12,6,14,14,6,6,6,6,0,4,12,
12,0,12,0,0,6,14,0,0,4,2,0,0,10,12,14,12],[0,14,14,6,10,4,0,10,0,0,12,10,10,0,8,4,
12,10,8,10,12,12,0,6,6,0,14,6,0,10,4,6,10,0,14,0,14,10,0,0,10,0,0,0,10,0,6,12],
[0,12,10,0,4,10,14,10,0,8,7,14,0,0,10,10,0,10,10,14,7,4,8,2,10,10,10,0,0,8,10,10,
0,14,0,14,10,14,0,12,8,0,12,14,8,0,0,10],[0,2,4,10,0,2,13,12,0,15,8,0,0,14,8,2,2,12,8,0,2,2,12,0,12,2,2,14,0,6,
4,12,0,8,2,0,2,0,0,0,4,0,10,2,4,0,0,8],[0,2,10,2,10,6,13,14,0,7,0,4,0,0,6,
6,8,14,4,0,8,8,4,8,0,6,6,0,0,10,10,6,0,0,6,0,4,0,4,0,2,0,0,14,2,0,0,6],
[0,8,3,7,8,4,11,2,0,3,12,14,0,0,4,2,9,2,4,0,4,0,15,10,0,4,4,0,0,0,12,0,0,2,4,0,4,14,0,0,0,0,0,0,0,0,0,4],
[0,2,13,0,12,0,3,6,2,3,4,12,12,2,8,6,9,6,4,12,6,2,12,10,0,2,4,8,8,6,14,14,10,6,0,8,4,12,4,10,6,0,10,4,6,0,8,8],
[0,2,2,12,12,4,2,0,2,14,12,6,6,8,0,4,4,0,0,0,4,4,12,12,2,0,4,0,10,6,4,2,14,0,12,10,4,2,14,8,12,6,12,14,12,0,0,6],
[0,10,10,10,6,12,10,4,10,0,8,6,4,10,12,12,10,6,12,10,10,12,10,10,10,2,14,4,10,6,12,0,0,4,
10,10,8,4,0,14,10,10,14,6,10,10,4,2],[0,10,2,12,14,0,9,0,4,11,8,14,0,4,2,0,8,8,2,0,8,8,14,6,4,10,8,14,2,0,
2,4,8,0,0,2,8,0,8,2,0,0,2,2,0,6,2,4],[0,2,2,0,6,12,2,4,2,0,12,12,2,2,6,12,12,4,
12,2,12,12,14,0,2,12,12,8,4,2,12,2,0,8,2,14,12,4,2,10,2,8,10,12,2,8,8,6],
[0,7,9,7,12,4,3,14,12,13,6,10,14,12,0,4,9,14,0,14,4,5,15,4,14,0,2,0,4,14,4,14,12,10,8,4,2,8,12,4,14,6,4,4,14,6,0,2],
[0,4,6,10,14,8,2,0,10,2,9,14,2,0,2,8,2,0,2,14,5,12,8,2,8,6,14,2,14,6,6,8,10,4,0,14,14,14,10,14,0,12,14,8,0,12,2,14],
[0,2,1,9,2,8,1,6,12,13,8,2,2,12,0,4,1,6,6,2,6,4,13,6,6,6,8,8,8,0,6,6,0,10,2,8,8,2,0,6,8,10,6,8,0,10,8,4],
[0,2,4,0,10,14,2,6,4,0,0,10,4,4,14,14,12,6,14,14,12,10,14,0,4,8,4,6,2,4,14,4,14,0,12,2,
4,4,14,14,14,10,14,10,14,4,0,2],[0,10,2,6,6,6,0,0,8,14,6,6,0,4,12,6,10,0,12,6,10,6,8,6,6,4,2,4,8,12,0,6,
2,4,10,8,2,6,2,10,14,6,12,14,14,6,4,2],[0,10,10,8,8,14,6,6,10,14,8,4,10,10,14,14,10,6,8,10,
10,12,12,8,10,4,12,14,0,4,14,10,8,14,8,0,12,6,8,10,6,4,0,4,6,4,14,10],
[0,14,14,14,10,2,12,14,2,12,8,10,14,2,8,8,8,8,8,14,8,8,12,14,2,14,2,10,8,14,8,2,4,6,8,8,2,10,4,8,14,12,2,2,14,4,0,8]
,[0,8,12,10,0,14,10,10,4,0,8,14,10,10,10,14,10,10,10,10,10,8,10,10,10,8,4,10,4,10,14,10,10,
14,0,4,4,8,10,4,10,0,4,4,10,0,10,12],[0,14,14,14,6,2,0,0,12,6,14,6,0,12,2,12,10,4,2,0,12,8,14,14,8,6,14,6,0,
0,12,8,12,0,2,0,4,0,12,0,0,0,0,0,0,0,6,0],[0,4,14,14,2,10,10,4,4,0,12,2,4,14,14,10,
12,4,14,4,12,14,0,12,14,14,14,2,0,4,6,8,4,14,10,6,14,2,4,0,4,8,0,0,4,8,2,4],
[0,8,8,2,8,8,0,10,4,0,14,8,0,14,14,8,8,10,14,8,8,14,4,2,10,8,8,6,8,2,12,10,12,6,2,8,8,8,12,8,14,2,10,4,14,2,6,2],
[0,12,12,0,6,0,6,8,0,0,0,12,6,0,12,10,14,8,4,6,14,12,6,0,4,14,4,0,0,6,6,4,10,0,8,0,4,6,10,6,10,0,6,10,0,0,10,2],
[0,0,2,2,2,4,2,2,2,0,14,2,14,2,8,10,14,2,2,14,14,4,10,2,2,8,12,4,2,4,4,2,10,4,0,2,12,6,10,8,2,14,8,12,2,14,4,2],
[0,2,8,4,14,14,2,4,0,0,2,14,4,8,2,14,14,4,2,14,14,8,2,0,14,2,2,8,6,12,8,14,2,8,8,6,8,14,2,6,10,12,6,6,10,12,8,2],
[0,14,14,14,2,12,14,0,8,8,0,2,10,2,0,12,6,6,0,0,8,0,4,14,14,8,2,2,2,10,0,14,2,0,2,2,2,6,12,2,10,0,2,2,10,0,2,0],
[0,4,4,6,10,4,0,8,6,10,6,10,10,6,8,12,4,2,2,10,8,6,10,6,0,0,10,10,10,6,2,14,0,0,6,0,10,10,0,0,14,10,0,12,14,10,10,12
],[0,6,14,10,12,6,2,2,14,0,2,12,2,14,8,0,12,2,14,2,12,12,2,8,2,14,0,2,4,2,12,14,
4,8,0,4,0,12,4,4,2,10,4,4,2,10,2,0],[0,5,1,3,12,4,5,10,6,5,8,4,4,6,2,4,15,10,2,4,2,11,1,14,6,2,6,2,8,14,4,6,
0,2,12,4,6,10,2,6,4,8,6,12,4,8,2,10],[0,2,10,2,14,4,7,12,14,9,10,14,12,14,2,4,2,14,
2,12,12,2,0,12,14,6,6,4,0,8,4,14,6,4,14,0,2,8,6,10,14,12,10,10,14,12,4,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,3,7,0,3,13,0,0,3,7,13,1,7,0,3,1,7,0,0,0,0,5,1,7,7,13,3,7,5,13,1,7,3,7,13,5,15,1,7,15,13,7,15,7,1],
[0,0,0,0,3,9,0,7,9,0,0,3,9,9,9,9,0,7,9,9,0,0,0,0,9,9,9,15,9,3,9,3,9,11,9,9,9,1,13,3,1,9,3,9,1,7,9,9],
[0,0,0,0,5,5,0,11,3,0,0,5,3,3,5,5,0,5,13,3,0,0,0,0,3,5,5,9,3,11,15,3,9,9,11,3,3,9,9,9,5,3,9,13,5,3,9,11],
[0,0,0,0,5,6,10,14,0,0,4,1,4,0,0,0,14,7,0,14,14,0,10,12,0,15,6,10,14,14,8,0,12,10,13,14,0,0,9,2,14,13,12,3,14,6,10,6
],[0,0,0,0,12,7,4,2,0,0,14,12,12,3,12,3,0,2,12,12,0,4,10,10,13,6,14,7,4,1,2,0,
12,13,8,0,14,12,12,14,2,4,14,14,0,4,10,5],[0,0,0,0,3,1,0,5,15,0,0,3,5,15,7,15,0,5,13,5,0,0,0,0,5,1,1,15,15,15,1,
5,15,1,1,15,1,1,15,15,11,15,15,7,5,15,15,1],[0,4,4,14,0,4,0,7,6,0,14,3,0,0,8,4,
0,9,2,0,4,14,4,14,8,1,2,6,6,4,4,8,13,6,0,0,2,13,2,10,2,15,10,10,14,9,6,14],
[0,0,0,0,14,0,4,12,7,0,10,8,12,3,12,3,10,12,12,12,0,4,14,0,2,4,4,1,14,9,13,13,8,10,12,14,0,0,8,0,6,6,8,10,6,6,5,10],
[0,0,0,0,7,3,0,3,13,0,0,7,7,13,13,3,0,3,13,7,0,0,0,0,13,13,3,7,13,15,11,13,13,7,3,13,9,11,13,13,7,7,3,7,7,7,7,13],
[0,0,0,0,10,14,0,12,12,0,0,10,12,2,14,14,0,12,14,10,0,0,0,0,14,14,8,12,6,12,14,14,6,12,8,
14,8,10,6,8,12,12,8,8,12,12,12,14],[0,0,0,10,3,0,14,9,4,0,14,10,0,14,6,0,12,13,0,0,4,14,0,10,14,13,6,14,10,8,14,
14,13,2,11,10,6,5,0,10,0,14,10,14,0,11,14,6],[0,6,6,0,4,3,0,0,9,0,8,14,0,7,4,10,
14,0,4,0,14,14,0,0,10,8,14,14,6,13,5,7,0,15,0,6,6,14,10,10,14,8,14,12,14,14,11,12],
[0,10,0,14,10,12,0,0,12,0,10,10,7,12,10,12,10,6,13,3,10,10,0,4,6,12,10,14,5,0,0,6,6,
0,10,1,7,10,6,10,13,8,7,10,2,8,14,14],[0,10,10,8,2,3,8,2,13,0,10,2,14,4,10,1,10,2,10,14,10,10,2,8,15,2,0,1,8,6,4,
11,10,5,10,0,0,0,10,2,6,2,2,10,14,2,6,5],[0,12,12,10,0,8,10,10,12,10,12,0,10,12,3,8,
0,10,15,13,10,12,10,10,0,4,1,10,10,10,2,8,10,8,2,7,13,8,10,13,10,12,2,0,7,12,14,10],
[0,0,0,0,11,3,0,11,3,0,0,11,3,11,3,3,0,1,3,3,0,0,0,0,5,9,9,1,9,3,5,5,3,3,3,9,9,11,9,1,13,9,1,3,13,15,3,3],
[0,12,12,4,3,0,14,13,0,0,12,1,6,0,12,10,6,10,12,0,6,10,14,12,14,10,6,0,6,2,10,4,11,10,9,6,6,4,15,6,8,13,6,1,8,2,6,10
],[0,14,14,2,14,14,2,14,14,10,14,14,7,14,7,14,14,14,5,14,14,8,2,2,14,8,9,10,6,14,12,10,
12,12,6,1,12,14,12,5,15,4,8,4,9,4,2,4],[0,0,6,0,0,4,10,0,0,0,8,0,9,0,13,4,8,6,4,7,8,8,0,0,14,10,12,6,
11,0,4,14,8,10,2,14,7,0,14,15,1,10,3,14,10,6,6,8],[0,0,0,0,2,12,0,4,14,0,0,12,14,14,12,12,0,
4,12,6,0,0,0,0,8,12,12,4,14,0,12,8,4,12,2,12,12,6,8,14,0,14,14,14,0,14,4,2],
[0,0,0,0,11,13,0,13,15,0,0,11,5,13,3,13,0,13,3,11,0,0,0,0,15,13,13,7,15,
5,3,15,15,1,13,15,13,1,5,15,7,15,9,11,7,15,15,13],[0,0,0,0,5,7,0,11,11,0,0,5,11,11,7,13,0,11,5,11,0,0,0,0,11,7,1,
11,5,5,9,1,5,11,1,5,9,5,5,7,1,11,7,13,1,11,11,7],[0,0,0,0,14,2,0,10,0,0,0,4,
0,0,2,10,0,10,2,0,0,0,0,0,2,8,8,0,6,0,4,2,0,6,2,6,8,4,0,6,0,6,6,6,0,6,0,2],
[0,0,6,4,10,10,0,3,14,0,6,5,8,14,2,6,10,6,2,8,10,6,0,0,0,6,10,12,6,8,4,14,7,6,10,6,10,9,13,4,8,7,4,1,8,3,12,2],
[0,14,14,0,0,1,14,0,15,14,2,0,0,9,14,10,4,10,14,0,4,4,8,0,14,2,4,12,6,11,7,1,0,3,8,0,4,12,0,8,0,6,8,2,0,0,7,2],
[0,14,14,10,6,2,0,2,11,0,6,6,8,14,8,13,14,10,8,14,14,12,0,10,15,10,0,7,10,14,1,9,0,10,14,6,0,8,0,6,14,0,6,2,14,0,9,3
],[0,12,0,12,10,2,12,12,0,0,14,10,0,0,3,2,12,4,15,13,12,12,0,12,6,10,3,2,12,6,0,6,
8,10,8,15,15,0,8,9,8,0,12,12,3,12,2,6],[0,2,2,0,12,13,14,8,4,0,2,8,10,15,10,0,12,8,0,10,12,2,8,0,3,2,12,12,2,1,
1,12,0,7,2,2,8,6,2,14,10,12,4,0,10,12,5,11],[0,4,4,12,0,4,12,14,2,12,4,14,3,2,4,
4,0,14,1,15,0,0,14,12,0,4,0,6,3,8,10,10,8,6,12,15,3,0,8,14,5,10,9,12,8,10,6,6],
[0,2,2,4,9,0,0,0,4,10,2,12,12,0,10,0,2,11,10,12,6,2,0,4,14,9,8,12,4,8,2,14,4,0,9,4,8,13,11,10,10,0,10,3,4,3,12,14],
[0,6,0,0,14,2,14,13,8,0,10,11,14,8,10,2,0,2,6,14,6,0,4,0,8,0,2,6,12,10,10,8,7,4,0,12,2,7,9,6,8,5,6,9,0,1,6,10],
[0,10,2,2,10,2,6,4,15,0,4,10,8,4,8,15,4,4,8,2,4,14,2,2,11,14,8,11,2,12,11,9,8,0,4,2,2,10,8,0,12,8,4,6,12,8,1,7],
[0,12,12,6,3,4,0,6,2,6,0,8,10,2,10,4,12,3,10,6,12,10,10,0,10,1,8,10,2,4,4,10,0,0,3,2,8,15,9,6,4,0,8,7,4,13,10,2],
[0,0,0,2,12,15,12,14,0,8,2,12,6,13,8,4,2,14,2,6,2,6,2,2,9,8,2,14,6,11,11,0,2,11,8,0,2,4,2,0,4,12,0,0,10,12,5,1],
[0,2,2,8,0,10,0,2,10,0,12,0,4,10,13,0,2,6,0,15,2,2,0,8,10,8,11,2,5,2,0,10,6,14,2,12,9,2,6,7,6,0,13,12,3,8,2,12],
[0,10,10,0,14,4,0,14,8,0,10,6,11,14,14,4,2,14,9,14,2,10,10,0,14,10,15,6,9,14,4,8,0,6,0,7,6,0,0,10,3,6,1,0,15,6,10,12
],[0,12,12,10,14,4,0,12,14,12,14,14,12,14,11,14,12,12,0,9,14,14,14,10,2,4,13,12,13,2,8,14,
10,12,14,6,7,8,10,3,2,0,5,2,5,0,2,14],[0,8,12,2,0,10,2,2,8,0,10,0,15,2,8,10,6,2,5,4,6,12,2,0,12,12,9,2,
1,8,14,12,2,0,6,11,2,0,2,0,15,8,9,6,11,2,2,14],[0,2,2,14,9,2,0,7,2,0,2,2,0,2,8,14,
8,11,8,8,8,8,0,8,14,3,8,10,12,2,14,14,5,10,1,12,8,15,2,12,10,4,4,4,10,15,10,10],
[0,2,2,6,7,4,6,9,0,0,2,1,6,12,2,4,10,12,10,6,0,2,0,6,12,6,14,14,6,12,0,12,15,14,7,6,14,6,3,4,14,1,4,3,10,4,8,12],
[0,0,2,6,14,1,6,2,3,0,10,10,0,12,2,11,2,2,2,0,2,0,4,6,9,8,8,1,6,4,0,5,10,13,2,6,2,10,10,6,0,4,6,14,0,4,4,9],
[0,2,2,0,7,8,8,2,0,0,8,3,2,8,2,8,2,9,14,2,2,2,14,0,10,11,10,12,10,0,12,10,4,12,13,10,0,12,15,10,4,5,10,1,14,12,12,8]
,[0,8,8,10,10,8,12,12,2,8,14,0,7,2,11,8,4,12,4,1,12,14,8,10,2,2,12,8,9,12,8,2,2,
0,2,14,9,12,12,5,15,12,9,2,6,12,14,14],[0,6,6,0,0,6,0,3,6,0,4,13,0,6,8,14,6,9,8,12,6,14,6,0,10,11,0,6,8,8,0,
2,11,4,10,14,0,3,14,14,12,9,14,14,12,7,6,2],[0,8,0,4,12,2,6,8,0,0,8,12,3,0,7,2,10,
12,1,12,10,12,6,12,0,12,9,6,4,8,2,0,10,6,2,1,14,12,10,13,11,10,10,10,9,4,6,14],
[0,2,12,0,14,3,6,6,0,0,14,6,0,13,4,15,14,6,4,0,14,14,12,6,3,10,6,15,2,15,8,8,10,9,12,2,6,8,2,10,6,2,0,14,6,2,12,5],
[0,2,2,2,8,2,2,8,7,6,14,8,8,3,2,15,8,10,2,8,2,8,2,2,12,4,4,5,10,3,5,9,0,4,12,10,4,12,0,10,6,14,10,10,6,14,9,14]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,13,12,4,2,11,4,0,13,6,4,0,0,2,2,15,4,2,0,14,0,12,10,10,2,2,0,0,14,2,10,0,10,12,10,2,2,2,10,6,14,10,12,0,6,0,2],
[0,2,13,15,0,4,3,4,0,3,6,0,0,0,4,4,11,4,4,0,14,10,15,10,0,4,4,10,0,10,4,6,0,10,4,0,4,0,4,10,10,0,0,14,10,2,0,4],
[0,12,7,12,14,14,13,2,0,13,2,14,0,0,14,14,5,8,6,0,8,2,4,8,0,14,14,0,0,0,8,0,6,0,4,0,0,8,6,8,0,0,8,4,0,0,0,0],
[0,0,0,0,12,0,8,0,0,0,0,12,12,0,0,0,0,0,0,12,0,8,14,12,0,6,2,4,12,6,10,0,2,10,14,12,8,12,2,6,2,6,12,14,2,12,4,4],
[0,4,4,0,4,4,6,4,4,0,4,4,4,4,4,4,4,4,4,4,4,14,6,6,4,14,6,4,0,0,4,4,14,2,10,12,6,4,14,8,2,10,14,4,4,10,4,6],
[0,7,5,13,6,14,1,10,0,9,6,6,6,0,4,0,11,0,14,6,0,15,11,0,8,14,14,6,0,0,6,8,0,6,14,0,14,12,0,0,0,0,0,6,6,0,6,2],
[0,6,11,1,0,4,5,0,0,13,0,0,0,0,0,4,9,0,0,0,10,6,1,6,10,10,0,14,2,4,4,10,14,4,6,8,0,0,14,8,4,6,8,6,0,12,4,8],
[0,0,0,0,12,4,10,0,0,0,6,12,0,0,4,4,6,0,4,0,0,6,0,0,0,10,0,12,2,12,4,0,6,2,14,2,12,6,6,10,14,10,12,0,14,10,2,4],
[0,14,4,0,0,6,6,0,0,0,1,0,0,0,6,6,4,0,6,0,1,12,0,4,0,4,6,0,0,6,0,10,10,0,6,0,0,0,0,0,0,0,10,10,0,0,0,6],
[0,13,7,11,2,2,1,6,0,11,14,2,0,10,12,2,13,6,12,2,10,1,5,2,10,2,2,0,14,8,2,10,10,0,2,6,2,8,10,0,8,0,0,0,8,0,0,12],
[0,8,2,14,0,0,8,6,12,0,5,0,0,12,0,0,0,6,0,0,5,8,0,14,2,14,4,12,4,4,0,2,6,6,12,4,14,0,6,10,0,4,10,8,0,4,12,2],
[0,6,6,0,12,8,0,0,6,0,0,12,0,6,10,8,0,0,10,0,0,6,0,10,6,0,0,10,14,14,8,6,10,10,0,8,14,2,0,14,0,4,2,14,0,14,10,14],
[0,12,12,0,10,0,10,0,0,0,12,10,0,0,0,0,2,0,0,0,2,2,0,10,14,10,0,2,2,4,0,8,10,10,6,12,0,10,10,2,4,0,2,2,0,0,2,12],
[0,2,2,10,4,8,0,0,2,0,2,4,4,2,2,8,12,0,2,4,2,2,10,10,2,6,0,8,10,2,8,12,10,8,12,8,10,4,10,10,12,10,10,12,4,10,8,12],
[0,4,4,6,2,4,6,4,4,0,4,2,4,4,4,4,14,4,4,4,4,14,0,6,4,4,6,12,4,4,2,2,10,8,14,4,0,12,0,2,4,14,2,2,4,14,0,6],
[0,6,14,2,6,6,2,0,0,4,6,6,12,8,6,6,6,10,6,12,6,6,4,2,2,6,6,14,2,10,6,2,2,4,6,2,6,12,2,12,12,2,12,12,6,12,12,6],
[0,0,5,4,0,12,3,2,0,3,12,0,0,0,0,12,5,2,0,0,2,0,4,4,0,4,4,8,4,4,2,10,12,8,6,14,4,0,2,4,10,14,4,14,10,10,2,12],
[0,4,4,10,14,4,10,2,4,0,4,14,2,4,10,4,4,2,10,2,4,14,10,10,4,14,14,8,8,12,4,0,4,10,8,8,14,14,4,8,12,10,8,8,2,10,10,2]
,[0,0,0,0,6,4,10,6,0,0,10,6,6,0,2,4,10,6,2,6,10,10,0,0,0,10,8,8,10,0,4,0,4,14,4,10,8,6,14,10,0,10,0,0,6,6,14,10],
[0,12,10,0,8,10,14,4,0,8,7,14,0,0,10,10,0,4,10,8,7,4,10,8,10,10,10,2,0,2,10,10,6,12,0,2,10,14,10,8,2,0,8,8,2,0,2,10]
,[0,14,0,10,0,14,13,0,0,5,4,0,6,2,4,14,14,0,4,0,14,14,0,0,8,14,14,12,0,2,6,8,0,6,14,0,14,6,0,0,0,0,6,14,0,0,4,4],
[0,10,2,2,12,14,13,0,0,1,8,6,10,0,14,8,10,0,0,10,14,0,14,8,0,14,12,10,0,14,8,10,0,10,8,0,4,12,0,0,2,0,0,0,2,0,10,14]
,[0,14,13,7,8,14,11,10,0,3,2,2,0,0,10,6,5,10,10,0,0,12,15,10,0,0,0,0,0,0,0,0,0,8,0,0,0,2,0,0,0,0,0,0,0,0,0,10],
[0,10,4,10,6,4,0,0,2,0,4,6,6,2,2,0,10,0,2,6,10,4,6,6,10,8,14,6,10,6,12,12,8,4,8,10,14,6,2,0,6,0,0,2,6,0,6,8],
[0,4,12,14,12,12,11,0,14,3,14,12,6,4,4,2,6,6,4,0,6,6,6,8,14,2,6,12,8,0,12,14,8,2,2,8,6,6,8,2,6,10,2,12,6,0,0,4],
[0,10,10,10,12,8,0,14,10,0,10,12,4,10,4,8,10,6,4,14,10,0,0,10,10,4,10,6,10,2,8,0,8,6,
10,6,10,4,8,0,14,0,0,0,14,0,6,12],[0,0,4,10,0,4,10,14,4,0,10,0,14,4,2,4,10,0,12,14,10,10,0,10,10,12,10,8,14,12,10,
10,14,8,10,14,10,8,14,14,12,10,14,14,12,6,8,0],[0,14,14,0,14,8,6,12,14,0,14,10,10,14,2,8,
8,12,12,10,8,14,0,0,14,14,8,2,0,0,8,4,0,2,6,0,4,6,14,10,0,10,10,14,0,10,2,4],
[0,0,0,6,10,4,6,8,0,12,0,12,14,0,14,4,10,14,14,8,10,10,6,6,6,10,14,12,6,
14,10,6,6,12,14,6,14,2,6,6,14,8,10,10,14,8,12,8],[0,12,12,6,14,14,0,12,0,6,2,14,14,12,2,14,2,0,2,14,6,12,0,6,8,12,
6,4,10,2,6,8,4,4,4,10,6,14,14,0,14,4,0,6,14,4,4,2],[0,4,10,6,2,2,6,0,6,0,10,
2,2,6,4,2,4,0,0,2,4,10,10,6,6,8,8,10,6,0,2,6,6,0,8,6,8,2,6,4,12,8,4,2,10,2,10,14],
[0,6,6,0,4,4,0,0,14,8,14,4,2,10,2,4,0,0,2,8,0,14,0,0,0,4,12,12,0,6,4,0,0,6,0,0,12,4,0,0,8,4,4,4,8,14,6,12],
[0,2,2,10,6,8,0,12,8,10,12,2,10,8,4,8,8,12,4,6,8,8,0,10,8,10,8,4,14,14,8,8,14,10,8,14,8,8,14,14,8,14,12,10,2,14,4,12
],[0,2,7,11,10,4,5,10,6,5,6,10,4,6,8,0,1,10,14,4,6,10,1,8,6,10,6,4,14,6,6,6,
2,14,6,14,6,10,2,4,4,6,4,8,14,6,14,12],[0,0,0,0,0,4,10,14,10,0,10,0,14,10,10,14,0,2,10,14,0,0,0,0,0,14,6,0,2,14,
14,0,4,10,0,2,6,0,4,2,14,10,12,12,14,8,0,10],[0,12,12,0,4,6,0,10,4,0,12,12,10,14,10,
6,12,10,10,10,12,6,10,0,14,6,14,6,6,0,12,14,0,0,0,6,14,6,0,6,0,14,0,0,10,8,10,12],
[0,0,5,12,8,0,3,2,12,15,12,8,2,12,12,6,7,2,8,2,12,10,10,6,6,14,4,10,6,2,6,2,14,0,12,12,10,2,14,6,2,0,6,6,2,0,10,14],
[0,12,2,8,12,14,2,10,2,8,3,12,14,8,4,14,10,10,4,10,13,8,8,8,8,2,8,0,6,0,8,8,14,0,0,12,14,12,14,6,0,0,6,6,0,0,0,12],
[0,4,4,6,14,4,0,12,0,0,4,4,0,0,2,0,10,2,12,14,10,10,6,6,10,4,10,0,10,2,10,10,8,6,0,10,10,14,8,10,0,14,2,8,0,14,0,8],
[0,0,0,6,8,0,6,6,0,0,6,14,14,12,0,0,6,6,14,8,6,0,0,6,6,14,10,14,6,14,10,6,12,14,8,6,10,8,12,6,2,0,6,4,14,0,4,0],
[0,13,7,11,6,12,7,6,14,13,12,2,6,4,4,2,9,6,14,6,4,5,11,8,14,8,6,6,8,10,12,14,4,6,6,8,6,12,4,8,12,4,8,12,12,4,6,14],
[0,14,4,6,0,2,6,14,0,0,4,10,0,14,14,12,4,8,10,0,4,4,6,6,0,10,8,10,0,14,2,0,4,10,14,0,2,0,8,6,10,8,6,6,10,8,10,4],
[0,11,13,3,0,8,15,2,4,3,2,10,12,14,10,8,15,2,0,2,10,5,1,8,4,0,8,6,14,12,14,4,2,0,6,10,8,10,8,0,12,0,0,0,12,0,6,4],
[0,4,4,0,6,4,0,8,14,10,10,6,10,8,4,2,10,2,4,6,10,10,0,0,14,12,4,0,4,0,4,6,10,0,8,14,4,4,10,14,0,6,14,2,0,6,0,14],
[0,8,2,14,0,10,5,14,6,3,2,0,8,6,2,4,4,2,8,14,4,4,14,0,12,6,4,2,6,8,10,12,4,2,8,6,0,0,4,6,8,14,6,6,8,14,2,12],
[0,8,14,0,0,0,10,2,14,0,14,14,4,14,8,10,8,2,8,4,8,14,10,10,12,14,14,14,8,0,0,8,10,14,10,
8,14,0,2,8,10,14,8,12,10,14,14,14],[0,2,2,10,4,0,0,10,2,10,12,14,10,12,6,0,12,8,6,10,2,12,0,10,2,0,10,0,0,2,14,
2,12,0,12,0,10,4,12,0,0,0,0,0,0,0,0,0]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,12,7,12,0,12,13,12,0,13,0,0,0,0,12,12,15,12,12,0,8,10,12,10,4,12,12,0,0,6,12,4,0,
14,12,8,12,8,12,0,14,0,0,12,0,2,0,12],[0,2,13,15,6,4,3,2,0,3,6,6,0,0,4,4,11,2,4,0,14,10,15,10,0,4,4,8,0,2,4,
14,0,0,4,0,4,4,14,14,10,0,14,2,4,2,0,4],[0,8,3,12,4,10,13,6,0,13,12,4,0,0,10,10,1,
4,12,0,4,14,4,2,0,10,10,0,0,12,8,10,0,0,0,0,12,12,6,8,2,0,8,8,2,0,0,10],
[0,0,0,0,0,10,8,4,0,0,8,0,0,0,14,10,14,4,14,0,14,6,8,2,2,4,4,8,14,0,4,2,14,4,8,14,2,0,14,6,4,6,14,10,14,12,8,8],
[0,4,4,0,12,4,14,6,4,0,4,12,12,4,6,4,4,6,6,12,4,12,14,14,4,4,0,14,4,0,4,4,6,14,4,6,0,14,6,12,2,10,12,12,4,10,14,0],
[0,7,5,13,8,14,1,12,0,3,8,2,0,0,4,0,11,12,12,0,0,15,5,0,8,14,14,0,0,6,8,8,0,2,14,0,14,14,0,0,2,0,0,0,0,0,0,4],
[0,12,12,14,14,12,6,14,10,0,4,14,14,10,12,12,14,14,12,14,12,4,8,14,4,2,10,8,4,14,14,4,8,8,10,
2,10,14,8,2,6,4,2,2,14,4,8,4],[0,2,7,1,0,4,5,2,0,13,12,0,2,0,12,4,7,2,12,2,6,8,1,6,0,10,4,12,12,8,4,
0,0,12,6,12,6,10,0,4,10,0,0,0,10,10,12,14],[0,8,14,0,2,0,6,2,0,0,11,2,0,0,0,0,14,2,0,0,
11,8,0,10,0,0,0,0,0,0,4,0,0,0,0,0,8,10,0,0,0,0,2,6,0,0,0,0],
[0,13,1,13,2,12,1,2,0,11,14,2,0,8,12,12,7,2,12,2,4,11,5,8,0,12,12,0,0,8,12,0,0,0,12,2,12,14,4,2,10,0,2,2,10,0,0,12],
[0,12,12,8,0,10,14,0,0,0,10,0,0,0,6,10,8,0,6,0,4,10,0,8,14,4,4,14,8,6,10,14,6,6,6,8,4,0,6,4,6,10,4,14,2,10,14,0],
[0,0,0,0,4,12,0,14,0,0,10,4,0,0,2,12,4,14,2,0,4,0,2,0,0,10,4,12,4,8,12,0,0,12,12,4,8,2,8,10,14,0,8,6,14,2,12,4],
[0,2,7,4,0,14,3,0,2,3,14,0,0,2,6,14,13,0,6,0,4,2,4,14,10,8,0,12,12,0,6,10,0,4,12,12,0,0,0,12,0,0,12,12,0,12,12,6],
[0,12,12,4,0,12,0,2,12,0,14,0,2,12,12,12,12,2,12,2,12,12,10,4,12,12,0,4,4,12,12,12,12,4,
12,8,0,0,12,10,0,10,10,0,2,10,4,8],[0,2,12,14,8,12,8,4,12,0,15,8,4,12,10,12,4,4,10,4,15,2,0,4,4,10,6,6,14,4,4,
8,10,12,10,14,6,12,10,14,4,6,14,14,4,6,4,6],[0,12,4,0,0,12,0,0,0,8,12,0,0,2,12,12,12,
2,12,0,12,12,8,0,2,12,12,2,0,2,14,2,0,10,12,0,12,0,0,4,14,0,10,2,14,8,0,12],
[0,0,0,8,10,0,14,6,14,0,0,10,10,14,0,0,8,6,0,10,8,14,14,12,14,10,8,2,8,14,14,6,10,2,6,8,8,10,10,8,4,8,8,2,4,8,4,14],
[0,2,2,10,8,2,10,12,2,0,2,8,12,2,2,2,4,12,2,12,4,2,4,10,2,2,14,8,4,12,0,4,4,10,4,4,14,8,4,4,12,2,4,4,12,12,4,6],
[0,10,10,2,0,12,0,0,0,0,14,0,0,0,6,12,4,0,6,0,4,4,0,2,14,12,14,4,12,10,12,14,2,10,
14,12,14,0,4,12,10,0,12,12,0,8,4,14],[0,12,10,0,14,10,14,0,0,8,7,12,0,0,10,10,10,0,10,2,7,4,8,8,14,10,10,0,0,2,10,
14,6,4,10,2,10,12,14,10,2,0,10,8,2,0,0,10],[0,8,0,10,14,14,13,6,0,5,14,14,6,2,14,14,
14,6,14,14,14,14,2,0,10,14,14,8,0,2,6,10,0,8,14,0,14,14,0,0,6,0,14,6,6,0,6,14],
[0,12,4,2,12,0,13,0,0,7,10,12,0,0,0,8,2,6,2,0,2,2,4,8,0,0,0,0,0,8,0,2,0,0,0,0,2,12,0,2,8,0,2,12,8,0,0,0],
[0,14,9,7,8,10,11,10,0,3,2,10,0,0,10,12,15,10,10,0,10,6,15,10,2,10,10,0,0,0,12,2,0,8,10,0,10,10,0,0,0,0,0,0,0,0,0,10
],[0,14,2,8,12,6,2,6,12,8,5,12,0,12,8,8,10,6,8,12,3,8,8,14,4,6,12,2,0,0,14,6,
12,10,10,10,12,12,12,6,0,0,6,2,0,0,2,14],[0,14,14,10,6,12,8,2,14,2,4,0,2,14,14,2,6,10,14,2,6,6,8,10,14,4,6,2,4,
12,12,14,8,2,6,4,6,8,8,14,2,14,14,8,2,12,2,0],[0,10,10,14,12,4,14,6,10,0,10,12,0,10,
4,4,4,4,4,2,10,0,0,14,10,2,2,0,14,6,4,10,2,0,4,6,12,4,2,6,2,14,6,8,2,14,0,6],
[0,1,5,5,12,4,1,10,12,7,0,12,10,12,0,14,7,6,0,10,2,3,5,2,12,0,4,2,6,10,10,12,14,2,6,6,4,4,14,6,10,6,6,6,10,8,2,4],
[0,10,10,0,12,4,6,6,10,0,10,14,10,10,10,4,8,6,12,10,8,8,0,10,10,8,8,12,8,10,4,0,10,12,
12,2,0,4,8,10,10,8,10,6,10,8,12,10],[0,0,14,14,6,12,11,4,8,9,10,8,4,2,10,12,2,4,10,4,2,2,12,8,14,6,6,4,8,4,12,
14,10,8,14,8,6,0,10,8,4,4,8,8,4,4,8,2],[0,4,9,2,6,14,3,0,4,1,0,6,6,6,2,14,1,
0,14,6,0,14,12,6,12,2,2,12,10,8,6,12,8,4,14,10,12,6,2,10,6,4,10,10,6,4,12,4],
[0,2,8,0,12,8,0,6,0,8,0,12,12,12,6,8,2,6,8,12,2,0,0,0,0,0,14,10,2,0,8,0,0,6,6,2,14,12,0,10,0,12,10,8,4,12,0,12],
[0,12,10,2,4,6,10,12,10,0,4,0,6,10,10,6,12,12,10,4,12,4,8,2,10,4,12,6,0,4,6,10,12,6,12,0,12,4,12,0,4,10,8,0,4,10,6,2
],[0,14,3,11,8,2,5,4,8,15,2,8,6,8,14,14,13,4,14,8,2,6,1,8,8,14,4,12,14,14,2,8,
6,12,2,14,4,8,6,6,14,0,4,2,14,0,12,2],[0,12,12,2,6,6,10,0,12,2,4,6,0,12,2,6,14,0,0,0,14,6,10,2,12,6,12,14,2,12,
6,12,2,8,8,2,12,6,2,0,0,10,6,2,8,10,8,2],[0,6,10,0,0,10,4,10,10,0,4,0,10,10,0,
12,10,8,0,10,10,10,0,0,10,14,10,2,12,10,12,10,2,10,10,12,10,2,2,12,10,4,12,12,10,8,8,4],
[0,8,8,0,10,2,0,6,0,12,8,12,6,2,2,2,8,6,2,6,8,12,10,0,2,12,4,2,0,6,2,2,0,2,10,0,4,12,0,0,6,4,10,10,6,4,10,0],
[0,10,10,8,4,0,0,14,14,2,12,4,14,14,4,14,4,14,4,14,2,12,4,8,6,6,0,4,6,14,14,14,8,2,4,12,0,2,14,6,14,0,6,6,14,0,4,10]
,[0,12,10,8,0,8,2,10,6,0,14,0,10,4,8,8,2,14,8,10,2,10,2,10,4,10,0,0,6,10,0,14,10,
0,2,6,6,0,10,6,10,12,6,6,10,12,0,14],[0,4,4,6,14,4,0,12,8,10,4,4,10,2,8,12,4,12,8,14,4,6,6,6,10,0,4,0,8,6,12,10,
2,0,4,8,4,14,2,8,0,10,6,2,0,10,0,4],[0,2,8,0,4,0,2,2,0,0,14,4,4,8,2,10,14,
2,6,4,14,8,0,0,8,2,0,2,0,6,2,8,0,2,10,0,0,4,0,14,8,12,14,8,10,12,0,8],
[0,0,14,8,8,12,8,8,14,0,6,0,0,4,0,12,8,8,0,0,8,6,6,8,14,12,2,2,8,6,12,14,8,2,6,8,2,0,8,10,12,6,14,14,12,6,2,0],
[0,0,0,12,2,4,12,2,0,0,0,2,8,4,0,4,12,12,8,2,0,0,6,12,6,0,0,8,6,6,10,6,6,8,6,6,2,2,6,6,10,8,6,6,10,8,8,0],
[0,4,4,6,6,4,8,2,0,4,12,14,2,0,2,4,12,8,8,2,10,12,14,6,0,12,6,8,0,2,0,12,12,2,10,0,6,6,10,0,2,6,0,0,2,6,8,12],
[0,4,4,0,8,4,0,4,4,0,10,8,0,4,12,8,0,4,6,8,0,0,0,12,10,12,10,0,0,10,10,12,6,14,10,2,10,8,6,2,8,0,2,6,8,0,0,12],
[0,4,0,6,4,0,8,4,0,0,14,4,14,0,2,0,6,12,2,4,6,8,8,8,12,6,0,8,2,14,0,12,6,10,12,2,0,4,6,2,14,8,2,2,14,8,8,8],
[0,12,12,14,12,12,5,0,0,9,6,0,12,0,0,12,14,0,10,12,14,14,14,10,0,2,0,6,8,12,12,0,6,6,12,
8,12,2,4,8,12,14,8,10,12,14,6,0],[0,11,7,3,10,12,15,10,12,13,12,10,0,12,8,12,3,8,8,10,4,15,11,8,12,10,4,0,0,2,12,
12,12,0,2,12,4,0,12,0,6,2,0,0,6,2,0,2]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,8,14,0,12,8,0,0,8,8,8,14,14,0,12,14,8,0,0,0,0,2,14,14,8,8,14,14,2,8,14,14,14,14,10,2,8,4,8,8,6,8,14,8,14],
[0,0,0,0,8,2,0,4,2,0,0,8,2,2,2,2,0,4,2,2,0,0,0,0,2,2,2,8,2,2,2,14,2,2,2,2,2,6,10,8,12,2,8,10,12,14,2,2],
[0,0,0,0,2,0,0,4,0,0,0,2,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,12,6,0,6,0,6,0,12,8,6,14,2,0,14,14,2,0,0,0],
[0,0,0,0,14,10,2,0,0,0,12,8,0,0,0,10,14,0,0,0,14,10,2,8,10,8,2,2,6,12,4,10,0,8,0,6,14,11,6,12,12,0,6,12,12,9,2,10],
[0,0,0,0,4,14,6,14,0,0,0,4,4,0,0,8,0,14,0,4,0,6,12,12,0,12,14,14,8,2,11,10,6,4,0,0,14,14,6,10,4,6,10,10,0,6,1,6],
[0,0,0,0,10,0,0,0,10,0,0,10,0,10,6,12,0,0,12,0,0,0,0,0,8,0,0,0,10,12,6,8,10,2,0,10,0,0,10,10,4,10,10,10,0,10,0,6],
[0,12,12,14,0,12,10,14,10,0,14,0,0,10,12,12,4,8,12,0,12,14,12,14,4,12,2,10,2,6,6,4,0,4,
12,14,2,0,13,8,0,8,8,13,0,8,10,14],[0,0,0,0,14,0,6,0,14,0,12,14,0,8,4,0,12,0,4,0,0,6,0,0,11,6,8,12,14,0,0,
14,0,0,6,14,0,8,0,10,2,12,4,2,2,12,6,1],[0,0,0,0,0,10,0,0,0,0,0,0,0,0,10,10,0,0,
10,0,0,0,0,0,0,10,10,0,0,0,4,0,0,0,10,0,0,12,0,0,0,0,4,12,0,0,0,10],
[0,0,0,0,1,11,0,15,5,0,0,1,5,11,11,11,0,15,11,1,0,0,0,0,5,11,11,5,5,11,11,5,15,5,5,11,11,7,5,5,11,5,5,5,11,5,5,11],
[0,4,4,2,0,4,0,2,0,0,2,0,0,0,14,4,6,8,14,0,0,2,0,2,12,4,14,6,2,10,4,12,0,12,4,2,14,0,3,8,0,8,8,3,10,8,6,6],
[0,10,10,0,12,0,10,0,2,0,4,12,0,8,12,0,4,0,12,0,4,10,10,0,5,10,4,4,2,0,0,2,0,0,10,2,10,8,10,0,14,4,8,14,14,8,10,15],
[0,0,0,0,6,4,0,0,0,0,0,6,14,0,0,4,12,0,0,8,12,12,0,6,2,6,1,14,6,6,0,2,12,10,12,12,14,6,12,0,4,0,6,6,11,10,14,8],
[0,6,6,10,2,8,0,2,6,0,0,2,2,6,6,14,6,2,6,2,6,0,10,10,6,10,8,8,10,4,11,12,0,2,6,0,8,2,0,12,12,0,12,0,2,0,5,0],
[0,4,4,12,10,4,12,0,4,0,4,10,0,4,2,4,10,0,12,0,4,4,0,12,0,4,10,0,1,6,6,6,12,10,0,14,0,4,12,4,0,6,1,6,0,6,8,2],
[0,0,0,0,12,0,0,6,2,0,0,12,12,8,10,0,0,10,10,12,0,0,0,0,2,0,0,8,2,4,2,2,2,2,0,2,0,12,2,12,2,2,12,2,2,8,12,10],
[0,0,0,12,2,0,14,0,0,0,0,8,10,0,0,0,2,0,0,10,2,0,14,2,0,8,2,14,10,4,12,6,0,8,0,10,2,5,10,4,4,0,4,4,4,7,2,6],
[0,2,2,10,6,2,10,6,2,0,2,6,6,2,4,2,12,6,10,6,12,2,10,10,2,2,12,0,5,0,0,10,10,12,6,8,6,6,10,2,6,0,5,10,6,0,10,4],
[0,10,10,10,10,12,0,10,0,0,4,10,2,0,0,12,4,10,0,8,4,4,0,10,14,10,15,2,10,4,12,14,4,0,4,4,2,10,8,0,12,0,10,10,5,0,2,4
],[0,0,0,0,3,5,0,1,5,0,0,15,5,5,5,5,0,1,5,11,0,0,0,0,11,5,5,5,5,5,5,11,11,15,11,1,5,9,11,11,5,5,11,11,5,5,5,5],
[0,0,0,0,4,0,0,10,8,0,0,4,14,4,6,0,0,10,6,4,0,0,0,0,14,0,0,4,8,12,14,14,8,14,0,8,0,4,8,8,14,8,4,14,14,8,14,6],
[0,0,0,0,14,10,0,0,0,0,0,14,0,0,10,0,0,0,6,0,0,0,0,0,0,10,10,0,0,14,10,4,10,0,4,0,0,8,10,2,14,0,2,12,14,0,0,10],
[0,0,0,0,6,10,0,0,6,0,0,10,0,6,4,0,0,0,4,0,0,0,0,0,8,10,10,0,6,0,10,8,6,14,10,6,10,10,6,6,0,6,6,6,0,6,0,4],
[0,14,2,6,5,10,0,10,14,0,2,8,0,14,8,2,8,10,8,10,8,2,0,6,10,2,8,0,12,6,12,6,12,2,13,12,8,2,12,2,6,14,2,8,6,8,0,6],
[0,8,8,6,10,6,4,10,14,12,6,10,10,14,8,15,6,4,8,10,6,6,14,6,8,12,6,7,0,4,12,8,6,10,6,0,6,4,6,10,4,8,10,10,4,4,0,14],
[0,0,0,6,10,11,6,6,0,0,0,10,10,10,0,14,0,0,0,14,0,6,6,6,6,8,6,14,6,14,8,6,8,11,0,6,6,6,8,0,14,6,0,0,14,6,8,6],
[0,0,0,10,4,6,10,10,0,0,0,4,5,0,6,6,10,4,12,2,10,10,0,10,0,8,8,10,10,10,12,0,14,10,10,
10,2,2,14,10,5,2,10,0,8,10,10,0],[0,0,0,0,10,0,6,14,11,0,6,2,0,14,10,10,6,14,14,0,6,6,0,0,8,6,6,6,6,14,6,1,
0,6,8,6,6,12,4,0,0,8,0,4,0,8,6,8],[0,12,12,10,14,12,10,6,6,0,12,10,6,6,1,12,6,6,14,
12,6,6,0,10,12,14,6,10,8,6,12,12,10,6,10,2,6,4,10,5,6,8,14,0,0,8,0,6],
[0,14,14,6,6,12,0,1,8,12,14,0,6,0,14,12,4,10,8,6,4,14,0,6,10,12,10,4,6,8,8,10,11,0,10,6,10,12,2,6,6,0,6,8,6,0,4,14],
[0,14,10,0,8,4,0,0,0,0,4,8,14,10,6,4,14,13,14,14,14,10,6,0,6,15,2,12,0,2,4,6,14,2,14,0,2,14,8,2,4,6,2,0,10,12,12,4],
[0,10,4,2,6,12,14,10,2,0,12,0,4,9,0,12,4,10,0,0,4,6,12,2,12,6,4,10,2,15,2,2,12,4,4,2,4,12,12,2,10,12,2,8,10,12,10,10
],[0,10,10,4,2,10,0,12,10,4,0,9,12,10,8,4,10,2,8,4,10,10,10,4,10,0,10,10,8,14,0,10,
4,10,8,8,10,12,4,4,14,5,8,6,14,2,10,6],[0,14,14,0,12,0,2,12,8,6,10,12,12,8,2,7,0,12,14,12,0,12,8,0,14,10,0,15,0,
2,10,14,0,12,10,0,0,12,0,12,12,2,12,12,2,2,6,8],[0,10,0,0,12,10,10,0,0,0,0,12,11,0,
10,14,6,8,4,14,6,6,0,0,0,8,8,6,6,0,14,0,2,0,6,6,14,14,2,6,11,10,6,0,8,0,6,0],
[0,4,4,6,12,4,6,10,10,10,4,2,10,14,15,4,4,10,2,4,4,14,0,6,14,14,10,0,8,10,4,
14,6,10,6,14,10,12,6,11,10,8,2,10,0,8,0,10],[0,4,4,2,0,8,0,0,6,8,6,0,0,6,6,4,12,0,13,0,0,6,8,2,12,0,14,8,0,6,
14,12,2,4,10,9,14,6,2,6,6,0,0,8,6,0,8,6],[0,4,12,12,14,2,2,14,4,0,4,14,2,0,12,
2,14,4,12,9,14,12,2,8,10,12,12,2,10,4,8,10,6,2,14,10,5,14,6,4,2,12,4,4,12,12,2,4],
[0,6,6,6,14,6,0,4,6,0,0,7,0,6,8,6,6,14,8,6,6,0,6,6,0,0,6,6,8,6,0,0,12,6,8,8,6,4,12,8,2,11,2,10,2,14,6,10],
[0,6,6,0,8,12,10,0,0,0,12,8,2,0,6,12,12,3,12,2,12,6,10,0,10,1,14,8,0,14,6,10,2,8,2,0,14,2,8,14,8,10,14,0,0,4,4,12],
[0,2,6,14,10,4,14,6,14,0,4,10,0,7,0,4,12,6,0,0,12,10,14,14,4,14,6,6,14,1,14,14,14,12,12,14,6,4,14,8,6,4,14,8,6,4,6,6
],[0,14,14,6,6,0,6,11,0,0,14,12,6,6,14,0,2,2,14,6,8,14,6,6,2,0,2,8,6,4,14,2,1,8,2,6,6,0,10,6,0,12,6,4,0,12,8,14]
,[0,0,0,2,14,0,4,4,14,6,14,4,4,14,14,0,4,4,7,4,14,14,12,2,8,14,6,6,4,14,6,2,6,
0,10,11,6,14,2,14,14,4,4,6,14,4,6,14],[0,2,2,10,11,2,0,6,2,0,8,8,0,2,8,8,8,6,8,0,8,8,0,4,0,14,8,0,4,10,4,6,
4,14,3,8,8,14,4,8,10,2,8,8,10,8,0,10],[0,6,0,14,2,14,14,12,0,0,12,2,14,0,4,14,2,12,
4,7,2,4,14,4,6,4,4,14,6,6,8,6,10,8,6,6,11,2,10,12,14,14,12,12,4,14,14,6],
[0,0,10,0,2,0,4,2,5,0,10,8,0,2,6,6,10,2,6,0,10,10,10,4,8,10,10,10,10,2,10,15,12,10,8,10,4,4,6,10,0,8,10,12,0,8,10,8]
,[0,6,6,0,12,11,0,12,6,6,0,12,12,12,6,8,10,0,6,12,6,10,0,0,0,14,0,8,0,8,14,0,14,
11,2,10,0,10,14,6,2,0,6,6,2,0,14,0]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,8,0,15,9,0,9,15,8,0,15,9,15,3,9,0,9,3,
9,8,8,8,8,3,3,9,9,15,11,9,3,15,5,9,11,9,11,1,13,5,9,13,9,9,13,9,3],
[0,0,8,0,7,3,0,7,11,8,0,7,11,11,3,3,0,7,3,11,8,8,8,8,11,3,3,7,11,13,3,7,11,9,3,11,3,5,11,7,15,11,7,5,15,3,11,3],
[0,0,0,0,7,7,0,13,3,0,0,7,3,3,7,7,0,9,11,3,0,0,0,0,3,7,7,9,3,15,3,3,9,9,13,3,15,15,9,7,11,3,7,1,11,3,9,13],
[0,0,0,0,15,4,12,2,0,0,10,11,10,10,14,4,14,3,8,10,14,2,12,0,4,5,8,8,2,14,8,4,4,14,7,2,4,2,9,10,0,1,14,3,0,10,8,0],
[0,8,8,0,0,13,6,4,8,0,4,10,0,3,0,9,8,4,0,0,8,0,6,12,5,4,4,13,8,5,0,0,2,3,8,8,4,4,2,4,2,4,4,0,10,4,0,9],
[0,0,0,0,7,5,0,3,15,0,0,7,5,15,11,13,0,3,7,5,0,0,0,0,3,5,5,15,15,1,3,3,15,7,5,15,5,3,5,15,9,15,15,15,5,15,15,5],
[0,0,0,14,8,0,2,13,4,0,12,3,14,4,10,10,0,15,10,8,0,12,10,14,8,1,2,0,8,4,4,8,7,14,4,4,2,5,4,14,0,5,14,8,10,15,0,8],
[0,0,0,0,12,8,8,8,5,0,6,12,8,1,0,3,12,8,0,8,0,6,12,0,8,4,8,13,12,9,5,11,0,14,2,12,8,0,0,0,4,12,2,8,4,12,1,0],
[0,0,0,0,1,3,0,7,5,0,0,1,15,5,13,3,0,7,13,15,0,0,0,0,5,13,3,15,5,15,7,5,5,15,3,5,15,11,5,5,15,15,9,1,15,15,15,13],
[0,0,8,0,6,14,0,12,14,8,0,6,14,10,14,14,0,12,14,6,8,8,8,8,12,14,8,14,8,10,14,12,8,14,8,
12,8,12,8,6,12,14,6,6,12,14,14,14],[0,10,10,12,5,8,2,9,10,0,8,4,0,10,14,2,2,13,14,10,4,2,0,12,0,11,10,2,8,0,4,
0,1,10,5,8,10,15,4,14,4,6,14,10,4,11,2,2],[0,14,14,0,0,3,14,14,15,0,2,0,0,13,10,2,2,
14,10,0,2,8,4,0,0,6,2,14,14,7,13,13,0,7,0,14,0,6,4,4,14,10,4,6,14,14,3,14],
[0,2,2,12,12,2,10,10,8,10,2,12,15,8,10,2,8,10,5,11,8,8,10,8,4,14,2,6,1,10,12,4,
12,10,6,13,15,12,12,14,5,10,3,6,2,10,6,10],[0,10,10,4,4,9,10,6,5,0,14,14,12,4,10,7,10,6,10,12,10,8,4,4,15,4,8,3,4,
12,10,11,2,7,10,2,8,0,2,2,8,8,2,12,12,8,0,13],[0,8,14,6,14,6,6,8,0,0,8,14,8,0,
13,6,6,14,9,3,10,8,0,6,10,8,15,8,0,8,2,8,4,4,10,13,11,2,4,3,0,12,0,8,5,8,8,4],
[0,0,8,0,5,1,0,1,5,8,0,5,5,9,1,1,0,5,1,5,8,8,8,8,3,7,7,13,11,15,9,3,5,3,1,11,7,11,5,15,1,11,15,13,1,7,5,1],
[0,6,6,10,5,0,8,9,14,0,6,3,4,8,6,0,2,14,0,4,2,8,14,8,10,12,14,4,0,10,6,6,11,14,7,0,14,6,15,14,12,1,14,13,8,14,8,8],
[0,6,12,4,12,12,4,4,12,0,6,12,5,12,5,12,0,10,3,4,0,12,4,4,12,12,15,2,0,4,10,12,2,2,12,3,10,12,2,7,5,2,10,8,15,2,4,4]
,[0,4,4,4,2,0,0,2,0,10,8,2,9,0,9,0,8,2,8,7,8,8,10,4,14,6,4,8,3,2,0,14,0,14,6,14,7,2,4,7,1,0,11,6,10,10,8,8],
[0,0,8,0,4,10,0,14,8,8,0,0,8,8,10,10,0,14,10,12,8,8,8,8,4,10,10,14,8,6,10,4,14,2,0,0,10,10,4,6,6,8,6,4,6,8,14,0],
[0,0,8,0,3,3,0,7,1,8,0,3,7,9,9,3,0,7,9,3,8,8,8,8,15,3,3,5,1,1,7,15,1,15,3,1,3,3,1,1,5,1,13,3,5,1,1,3],
[0,0,0,0,13,3,0,7,11,0,0,13,11,11,3,15,0,7,11,11,0,0,0,0,11,3,13,11,5,9,1,15,5,11,13,5,1,
11,9,13,15,11,13,1,15,11,11,3],[0,0,0,0,2,6,0,6,8,0,0,6,8,8,6,10,0,6,6,8,0,0,0,0,0,12,12,8,14,8,4,0,
8,12,6,14,12,12,14,14,8,14,14,14,8,14,8,6],[0,2,6,8,8,14,0,15,12,0,12,11,0,12,8,14,12,10,4,0,12,
6,6,2,0,14,10,14,12,8,10,8,7,10,6,12,10,15,13,8,8,5,8,13,2,1,14,12],
[0,2,2,14,0,7,12,14,3,8,8,0,14,13,14,0,6,2,14,14,6,6,6,14,2,8,6,
12,2,11,13,13,12,11,0,2,0,10,12,6,12,6,10,8,12,2,15,12],[0,2,2,12,6,14,12,8,15,0,8,6,12,10,0,1,2,4,0,0,2,14,2,12,
3,10,0,15,12,14,5,13,10,2,2,6,0,10,10,4,6,12,10,2,6,12,1,13],[0,8,14,10,2,2,10,8,14,
0,6,2,10,14,13,2,6,10,9,7,6,6,0,10,14,2,11,2,2,2,14,8,10,12,14,13,7,6,10,15,10,2,10,2,13,2,6,6],
[0,4,4,0,12,3,12,10,12,0,6,12,14,15,0,14,0,10,4,14,0,0,6,0,3,0,0,10,14,9,7,12,0,5,14,14,10,8,8,8,4,8,8,8,4,8,11,5],
[0,2,2,8,8,0,8,10,4,10,2,0,15,4,12,0,12,10,9,11,12,12,8,8,0,4,4,8,13,4,0,0,0,10,12,9,15,6,0,0,1,4,3,8,12,4,8,8],
[0,10,10,6,11,6,0,10,8,12,0,6,2,8,10,6,12,13,10,14,2,10,6,6,4,15,6,6,4,4,10,4,0,0,1,4,6,15,7,4,8,8,4,3,8,3,6,8],
[0,0,12,6,4,2,2,5,0,0,6,9,12,0,8,14,6,2,8,12,6,12,8,0,2,6,6,12,14,8,8,2,5,8,14,14,6,13,7,10,2,7,10,15,0,3,12,4],
[0,2,14,8,10,2,2,12,9,0,14,10,10,6,4,7,12,12,4,6,12,8,4,8,5,4,6,1,6,10,11,3,12,6,12,0,6,12,12,2,0,8,8,12,0,8,7,3],
[0,4,4,10,7,4,0,0,6,4,12,4,12,2,0,4,4,5,0,12,10,6,10,10,12,11,2,8,10,4,6,12,2,8,9,10,2,3,3,4,8,10,12,15,8,7,8,0],
[0,12,12,14,8,5,10,6,4,4,0,4,6,9,6,2,4,6,2,6,4,14,0,14,13,4,2,14,8,7,1,12,14,11,8,8,12,14,14,14,2,6,14,12,14,6,5,3],
[0,14,14,6,2,10,10,0,14,12,10,2,8,14,13,14,0,0,8,11,0,0,12,6,4,14,15,10,11,0,4,14,2,4,
0,10,13,10,2,5,2,10,11,10,15,8,10,10],[0,14,2,2,6,0,2,2,12,0,14,10,15,0,10,0,8,2,13,10,8,12,12,2,6,12,13,6,1,2,6,
6,2,4,4,15,12,4,2,2,7,0,9,10,3,0,12,12],[0,14,14,12,10,8,0,12,2,0,6,10,4,2,7,4,
10,0,4,9,2,0,14,12,10,4,5,8,1,2,14,4,8,14,0,10,15,6,8,7,2,0,9,8,13,10,8,4],
[0,2,2,4,10,4,2,14,10,0,0,10,9,6,6,4,14,14,11,6,14,2,8,12,0,2,3,0,7,4,12,0,2,2,10,1,12,10,2,6,9,6,7,12,5,6,6,10],
[0,12,12,12,13,12,0,1,14,0,10,6,0,14,10,6,6,5,10,14,12,0,6,12,8,15,12,4,8,8,4,8,1,10,
5,8,12,3,6,8,14,12,4,8,14,15,4,6],[0,4,4,0,15,2,4,3,0,0,10,9,14,10,4,2,0,6,2,14,0,4,14,10,8,0,12,14,0,6,12,8,
9,4,5,0,12,14,13,14,4,3,14,7,4,14,10,8],[0,14,6,4,8,9,4,10,5,0,12,2,12,14,4,3,4,10,
4,12,4,2,6,4,11,12,8,15,4,14,8,7,14,3,2,14,8,0,14,8,2,6,8,4,2,6,10,5],
[0,6,6,6,3,4,12,8,0,0,6,15,14,14,6,4,4,15,0,14,4,6,12,2,14,5,0,8,4,8,10,14,14,8,3,4,4,0,1,10,8,1,10,15,8,0,8,6],
[0,4,4,14,6,0,6,6,6,14,8,2,1,6,9,0,14,6,2,11,10,8,12,14,4,2,14,0,7,6,6,4,8,4,0,4,3,4,4,3,1,4,7,2,0,14,0,8],
[0,10,10,14,12,10,0,15,14,0,6,9,0,14,8,8,12,5,8,10,0,6,0,14,4,11,14,0,10,6,8,8,13,14,8,
14,14,15,8,4,14,15,4,12,8,13,0,2],[0,10,12,6,4,2,4,12,12,0,8,4,5,12,13,2,10,2,7,14,10,2,4,10,2,0,3,14,10,12,0,
14,12,8,4,15,0,4,12,3,13,14,8,8,11,14,4,12],[0,4,8,0,8,13,10,12,10,0,12,6,14,7,8,9,6,
12,8,14,6,12,10,4,13,4,6,13,6,13,10,10,12,15,2,2,6,6,8,12,14,10,12,8,14,10,2,1],
[0,0,0,14,4,10,4,0,5,12,10,4,0,1,14,7,4,8,14,0,0,10,4,14,2,10,6,5,14,1,13,7,
10,12,12,14,2,10,10,0,12,12,6,6,12,12,9,2]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,13,12,0,2,3,10,0,13,6,0,0,0,2,2,
7,10,2,0,14,0,12,10,10,2,2,0,0,6,2,10,0,2,4,2,2,6,4,10,14,6,10,14,0,10,0,2],
[0,14,9,15,12,0,3,0,0,3,2,12,0,0,0,0,7,0,0,0,10,6,15,10,0,0,0,2,0,8,0,8,0,10,0,0,0,10,6,2,10,0,2,14,10,10,0,0],
[0,10,5,12,6,12,13,8,0,13,8,6,0,0,12,12,3,6,0,10,6,0,4,2,0,12,12,0,0,6,14,0,0,0,2,0,6,14,0,10,2,0,10,10,2,0,0,6],
[0,8,2,0,0,4,0,0,0,0,3,0,0,0,6,4,0,0,6,0,3,12,6,0,14,12,12,12,8,6,8,14,4,12,10,8,4,0,4,0,8,8,14,2,8,14,12,4],
[0,0,0,0,10,0,8,14,0,0,6,10,10,0,0,0,0,14,0,10,0,8,8,8,0,12,4,4,6,6,0,0,0,10,8,0,4,8,0,12,14,6,12,2,8,6,4,10],
[0,11,9,13,2,2,1,14,0,3,2,2,0,0,8,12,15,14,10,0,4,3,5,0,10,2,2,10,0,14,14,10,0,2,2,0,2,14,0,0,8,0,0,8,0,0,0,14],
[0,4,9,2,6,4,7,6,4,3,6,6,6,4,4,4,11,6,4,6,8,12,2,4,8,12,12,4,12,12,2,8,10,2,8,4,12,6,10,4,8,12,4,0,12,12,4,0],
[0,0,0,0,0,0,8,0,0,0,8,0,0,0,10,0,8,0,10,0,0,8,6,0,0,6,6,12,4,8,0,0,8,10,0,4,0,4,8,10,6,12,14,4,6,12,10,4],
[0,2,8,0,10,10,6,0,0,0,5,10,0,0,10,10,8,0,10,0,5,8,0,12,0,0,10,0,0,8,4,0,2,0,10,0,12,8,2,0,0,0,8,14,0,10,0,10],
[0,7,9,3,10,4,1,0,0,11,8,10,0,2,6,4,15,0,6,10,12,3,5,8,10,4,4,0,6,2,4,10,0,0,4,10,14,10,0,10,12,0,10,10,12,0,0,6],
[0,10,10,6,0,0,12,10,0,0,8,0,0,0,14,0,4,10,14,0,8,8,0,6,8,4,14,8,12,0,6,8,8,0,12,12,14,0,8,12,14,6,12,8,14,6,8,6],
[0,10,10,0,6,12,14,6,10,0,14,6,0,10,10,12,4,6,10,0,4,4,14,0,10,2,4,10,12,0,12,10,0,10,
2,12,0,14,14,2,4,0,8,0,14,2,10,10],[0,0,0,6,6,10,0,0,0,0,0,6,0,0,0,10,8,0,0,0,8,8,0,8,6,0,4,4,10,6,8,6,
12,10,6,12,4,6,12,10,6,8,10,10,0,8,4,6],[0,2,2,10,0,12,10,0,2,0,0,0,0,2,2,12,2,0,2,
0,2,0,4,10,2,2,14,0,10,6,12,4,8,0,2,6,14,6,8,10,12,8,10,8,0,8,0,12],
[0,0,0,8,14,0,8,0,10,0,0,14,0,10,0,0,8,0,0,0,6,0,0,8,8,8,10,0,4,0,6,4,6,12,12,4,12,8,6,10,0,0,10,10,0,0,6,4],
[0,10,2,10,2,10,10,12,0,2,10,2,10,4,10,4,10,4,10,10,10,10,2,10,4,10,10,4,10,8,12,4,10,6,10,
10,10,2,10,4,12,10,4,2,12,12,10,10],[0,8,13,15,4,6,11,6,6,13,4,4,4,6,6,6,5,6,6,4,2,12,15,0,12,12,2,4,4,6,
14,14,2,4,14,4,2,4,0,2,8,10,2,14,8,4,12,14],[0,0,0,4,2,0,4,2,0,0,0,2,2,0,10,0,14,2,
10,2,14,0,10,4,0,0,10,6,0,2,14,10,2,10,0,0,10,2,2,0,2,2,0,0,2,2,10,12],
[0,4,4,14,10,4,0,10,0,0,14,10,10,0,6,4,8,10,6,10,8,8,0,14,14,6,4,12,10,4,4,14,0,2,6,10,4,10,8,10,4,0,8,8,10,4,12,14]
,[0,14,12,0,14,12,14,12,0,8,9,6,0,0,12,12,12,12,6,4,9,6,2,8,2,12,12,10,0,4,12,2,6,
4,12,10,12,6,2,12,4,0,12,2,4,0,10,12],[0,2,10,10,8,8,13,12,0,5,8,8,6,10,8,8,8,12,8,8,8,8,8,0,12,8,8,0,0,4,2,
12,0,0,8,0,8,8,0,0,0,0,14,6,0,0,12,8],[0,8,0,2,6,12,13,8,0,9,6,6,2,0,12,14,14,
8,6,2,4,14,6,8,0,12,2,2,0,12,6,2,0,2,12,10,6,4,0,2,12,0,2,6,12,0,2,12],
[0,10,11,7,8,12,11,14,0,3,14,10,0,10,6,0,11,14,6,0,6,2,15,10,2,6,6,0,0,0,0,2,0,10,6,0,6,0,0,0,0,0,0,0,0,0,0,6],
[0,10,2,8,8,8,0,4,4,0,2,8,8,4,2,2,10,4,2,8,10,2,0,12,10,2,8,0,12,10,14,4,0,6,6,12,8,8,0,8,10,0,8,10,10,0,0,12],
[0,8,0,12,2,10,10,0,8,2,14,2,0,8,14,0,2,14,14,0,2,2,2,12,8,10,2,0,0,10,10,8,2,0,2,0,2,10,2,4,14,8,4,2,14,0,6,8],
[0,12,12,2,6,8,2,10,12,0,2,6,2,12,10,8,12,6,10,4,12,8,2,2,12,8,10,12,2,10,8,12,14,12,
12,6,10,12,14,10,10,2,10,10,10,2,12,4],[0,2,14,8,10,2,8,12,14,0,12,10,12,14,6,2,6,0,8,12,6,6,0,8,14,10,6,8,8,2,14,
14,2,14,6,8,6,4,2,8,2,14,8,8,2,8,8,4],[0,12,12,0,6,8,12,2,12,0,14,0,14,12,14,8,
14,8,0,14,14,14,6,0,12,14,14,8,14,14,8,2,0,8,10,14,2,12,6,6,14,12,6,0,14,12,8,8],
[0,2,2,8,2,0,8,10,4,4,2,12,8,4,14,0,10,10,14,10,10,10,14,8,0,0,10,6,8,8,0,0,8,8,4,8,10,14,8,8,8,12,14,14,8,12,6,10],
[0,14,14,8,0,2,0,12,6,8,14,0,0,0,6,2,10,2,6,0,6,14,0,8,12,14,10,10,6,6,8,12,4,8,14,6,10,0,14,6,6,0,6,0,6,0,10,14],
[0,12,10,0,4,2,6,0,8,0,4,4,4,8,2,2,2,0,12,4,2,10,8,0,10,6,12,12,0,4,8,10,0,8,2,0,12,4,0,6,14,10,6,8,10,12,12,2],
[0,6,10,8,14,6,3,8,12,11,6,14,8,6,8,6,0,8,8,0,0,6,4,2,6,12,0,8,8,12,6,6,6,8,0,8,0,0,6,14,0,6,10,14,0,6,8,8],
[0,6,6,8,2,14,0,12,8,2,14,12,8,8,10,14,6,12,10,2,6,12,10,8,14,0,6,8,2,4,0,14,8,8,6,2,6,12,8,0,14,12,6,14,14,12,8,2],
[0,1,3,7,14,6,9,4,10,1,6,14,12,10,2,0,15,4,10,12,10,9,5,4,10,0,2,2,4,6,0,10,4,12,0,4,2,4,4,12,2,0,12,10,4,0,12,2],
[0,6,6,6,0,8,0,12,14,0,8,10,12,14,2,10,8,2,2,12,8,8,0,6,14,4,2,14,8,12,0,14,6,6,8,8,2,2,6,8,12,0,8,8,12,12,14,8],
[0,10,10,2,2,8,2,12,2,0,10,6,12,4,6,8,0,12,6,12,0,10,2,2,10,10,2,6,12,10,8,10,2,10,0,12,2,6,2,12,10,14,6,6,12,14,2,8
],[0,0,8,4,8,10,3,4,8,3,4,8,4,8,8,2,10,4,2,4,0,12,10,14,0,2,10,14,8,4,2,4,12,6,2,14,10,10,12,8,4,0,8,8,4,0,14,4]
,[0,13,15,9,10,12,1,6,14,5,0,10,12,6,8,12,15,6,8,6,2,5,13,8,6,4,12,8,14,6,4,6,6,
14,0,14,2,10,6,14,6,6,14,14,6,6,8,2],[0,12,12,12,12,12,0,4,14,0,10,2,0,14,8,0,12,2,8,12,12,10,0,12,6,6,12,14,12,
14,4,6,14,14,6,12,12,12,14,12,0,12,8,2,0,12,14,12],[0,4,4,0,12,2,14,14,0,0,4,12,12,4,
4,2,0,14,0,12,0,4,14,0,8,0,0,2,0,0,10,8,10,8,2,0,0,12,10,14,8,10,4,0,2,10,0,2],
[0,8,3,3,2,10,15,4,2,13,4,6,6,8,2,10,9,4,2,6,14,0,7,0,2,10,2,0,10,2,10,2,10,0,4,10,2,10,10,8,6,2,8,10,6,2,0,8],
[0,6,6,0,14,2,6,10,0,0,6,0,14,12,6,2,4,4,10,14,4,6,12,0,0,0,6,12,14,0,8,10,12,12,0,14,8,14,2,14,6,8,14,14,6,8,12,6],
[0,0,2,0,0,8,4,4,6,4,15,2,4,6,4,8,12,4,10,4,11,2,0,8,4,12,2,12,12,4,8,4,8,0,4,6,2,10,6,6,4,8,6,6,4,8,12,12],
[0,2,2,14,4,2,0,8,12,0,14,4,0,12,0,14,2,8,0,4,2,8,0,14,2,10,0,0,0,8,2,6,10,14,14,2,0,10,10,8,8,10,8,8,8,10,0,14],
[0,4,13,10,12,12,13,8,6,3,12,12,2,6,10,12,15,4,10,8,12,4,6,8,6,14,2,10,0,2,10,6,2,8,14,
0,12,12,2,0,2,10,0,0,2,10,10,2],[0,14,12,0,8,0,8,10,12,0,6,4,14,12,2,2,6,10,2,14,6,6,8,2,2,6,14,8,8,8,0,12,
8,8,10,8,14,8,4,14,14,2,14,14,14,2,8,6],[0,4,4,10,0,0,10,6,4,2,12,0,6,6,2,0,6,12,2,
6,4,12,10,10,4,6,12,10,2,4,6,4,14,10,12,2,12,6,4,4,2,10,4,4,2,10,10,12]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,11,12,12,0,13,12,0,13,4,12,0,0,0,0,3,12,0,0,12,14,12,0,0,0,0,0,0,14,0,0,6,6,0,6,0,0,6,6,14,0,6,2,0,0,0,0],
[0,2,13,15,10,4,3,2,0,3,6,10,0,0,4,4,11,2,4,0,14,10,15,10,0,4,4,6,0,8,4,8,0,6,4,0,4,2,12,6,4,0,6,0,0,6,0,4],
[0,10,5,12,14,12,13,0,0,13,14,14,0,0,12,12,13,14,12,10,6,0,4,8,0,12,12,0,0,14,2,12,6,0,12,
0,2,14,6,12,8,0,12,0,8,0,0,12],[0,0,0,0,4,6,4,8,0,0,6,4,4,0,8,6,8,8,8,4,8,0,4,4,10,14,14,12,6,12,4,10,
6,0,0,6,6,4,6,6,12,14,0,2,12,14,12,8],[0,12,6,0,12,4,2,2,4,0,3,12,12,4,8,4,6,2,8,12,9,
12,8,14,4,10,0,8,12,10,4,4,8,2,4,0,0,6,8,0,12,8,0,8,2,8,2,0],
[0,13,1,13,2,10,1,6,0,9,14,14,6,0,10,0,7,6,0,6,12,11,11,0,12,10,10,0,0,10,10,12,0,14,10,0,10,4,0,0,14,0,6,6,6,0,6,10
],[0,8,8,8,8,8,0,8,6,0,12,8,8,6,12,8,12,8,12,8,8,12,6,8,4,6,14,8,14,8,2,4,0,8,14,6,14,8,0,6,2,14,6,0,2,4,8,4],
[0,0,5,4,2,4,3,4,0,3,4,2,4,0,12,4,5,4,12,4,4,10,14,6,0,8,12,12,12,2,4,0,0,12,8,12,0,0,0,4,8,6,4,6,8,2,12,2],
[0,8,14,0,8,0,6,4,0,0,11,8,0,0,0,0,4,4,0,0,11,8,0,10,0,0,0,0,0,6,0,0,0,0,6,0,6,14,0,0,6,0,8,4,0,10,0,0],
[0,3,7,13,12,2,1,14,0,1,4,12,6,6,2,2,13,14,2,12,10,1,11,8,6,2,2,6,0,14,2,0,0,6,2,0,12,0,6,10,6,0,10,10,6,0,6,2],
[0,0,0,4,0,8,6,0,4,0,8,0,0,4,6,8,6,0,6,0,6,8,0,4,12,0,8,6,12,8,2,12,14,6,4,12,8,0,8,0,0,8,0,12,10,8,6,14],
[0,0,0,0,4,0,0,8,0,0,14,4,0,0,2,0,0,8,2,0,0,4,10,0,0,0,0,2,10,6,0,6,0,2,4,10,0,12,10,12,14,8,8,14,8,10,2,10],
[0,10,15,11,0,4,13,0,4,13,6,0,0,4,12,4,9,0,12,0,6,10,1,6,8,0,10,12,12,0,10,8,6,4,0,12,0,0,6,12,0,0,12,12,0,10,12,4],
[0,0,0,0,14,0,4,6,0,0,10,14,2,0,0,0,0,6,0,2,0,0,14,0,0,8,10,10,0,4,0,0,4,10,0,0,10,8,4,2,2,0,2,8,2,10,10,2],
[0,4,4,8,4,8,8,4,12,0,4,4,4,12,4,8,4,4,4,4,14,4,0,8,2,4,0,0,2,4,12,2,8,0,10,8,0,4,8,2,4,8,2,2,4,8,12,0],
[0,2,10,0,0,2,0,8,0,8,2,10,0,0,2,12,2,0,2,0,2,2,8,0,10,2,2,6,0,0,10,10,0,0,2,0,2,0,0,0,6,0,4,8,6,6,0,2],
[0,12,12,6,6,0,8,6,8,0,12,6,6,8,12,0,0,6,12,6,0,2,8,6,2,4,8,6,8,0,8,8,4,6,10,8,8,6,4,8,4,0,8,0,4,0,14,2],
[0,2,2,14,12,2,14,0,2,0,2,12,0,2,2,2,12,0,2,0,12,2,0,14,2,2,4,0,10,10,10,6,10,2,4,10,4,12,10,10,10,2,4,4,0,2,0,12],
[0,6,6,10,0,8,0,0,0,0,6,0,0,0,6,8,4,0,6,0,4,4,0,10,8,8,0,10,2,0,8,8,2,12,0,2,0,0,10,2,0,0,2,2,0,0,10,6],
[0,10,8,0,4,8,14,6,0,8,5,12,0,0,8,8,14,12,2,0,5,2,8,2,6,8,8,0,0,10,8,6,0,0,14,6,8,12,0,0,10,0,0,8,10,0,0,8],
[0,14,0,10,6,14,13,12,0,15,4,6,0,6,4,14,14,12,4,6,14,14,12,0,0,14,14,0,0,2,10,0,0,10,14,0,14,6,0,0,6,0,14,14,6,0,0,4
],[0,12,14,2,6,10,13,8,0,7,10,6,0,0,0,0,12,12,6,0,12,12,4,8,0,10,10,0,0,0,0,2,
0,0,10,10,10,6,0,8,12,0,8,14,12,0,0,0],[0,12,7,7,0,8,11,12,0,3,0,2,0,10,8,8,13,12,8,0,8,4,15,10,8,8,8,0,0,0,2,
8,0,12,8,0,8,8,0,0,0,0,0,0,0,0,0,8],[0,9,13,3,10,14,15,2,12,5,0,10,0,12,10,2,
15,2,10,10,2,3,11,8,4,6,10,4,6,0,2,10,2,8,4,2,10,10,12,8,0,0,8,8,0,0,4,14],
[0,14,14,0,8,8,8,8,14,6,0,8,8,4,6,8,10,2,6,8,10,10,8,0,14,0,10,0,6,0,8,14,8,0,14,6,10,0,8,4,8,14,4,0,8,6,0,2],
[0,8,8,6,4,4,6,6,8,0,4,4,8,8,4,4,4,6,14,10,8,10,0,6,8,12,12,0,6,4,4,14,0,0,4,6,12,12,0,6,0,6,6,10,0,6,0,4],
[0,12,1,1,6,6,13,0,0,13,14,6,10,0,2,2,11,0,2,0,0,4,1,14,0,12,0,0,12,10,8,0,4,12,4,12,0,2,4,12,10,4,12,12,10,8,0,6],
[0,12,12,0,0,4,2,2,12,0,12,4,12,12,4,4,2,8,6,6,2,2,12,12,12,2,2,12,4,12,4,12,12,12,
12,4,2,4,6,12,12,4,12,8,12,4,12,12],[0,10,2,0,4,10,0,2,6,8,10,10,2,2,4,10,2,2,10,2,2,2,14,0,8,14,6,0,0,2,10,8,
4,6,14,0,6,4,4,0,2,12,0,0,2,12,6,10],[0,6,14,6,8,14,3,4,12,1,8,8,8,0,2,14,0,4,
12,8,0,0,12,0,0,2,8,12,8,6,6,0,2,2,4,8,4,8,2,8,4,4,8,8,4,4,12,6],
[0,0,6,6,6,8,13,14,0,11,2,6,6,10,6,8,0,14,10,6,0,8,14,0,0,2,12,12,4,0,4,0,0,2,4,4,12,6,0,8,14,12,8,2,14,12,0,2],
[0,8,8,8,0,10,14,8,8,10,12,10,0,8,14,10,2,8,14,8,2,6,2,8,8,14,6,6,0,2,10,8,14,0,2,0,6,0,14,10,8,0,10,0,8,0,0,6],
[0,3,5,11,2,12,15,4,0,15,2,2,14,0,2,6,15,4,2,2,10,5,5,8,12,8,0,10,4,10,12,12,12,10,12,4,0,2,12,10,2,10,4,2,2,0,10,12
],[0,12,2,10,10,10,14,6,2,0,4,10,6,2,2,10,10,6,10,6,10,0,4,10,2,2,2,14,14,2,10,2,
10,14,0,14,2,6,10,6,0,6,6,6,6,6,14,2],[0,6,12,12,4,4,12,12,12,0,12,14,12,6,14,6,12,8,14,12,12,12,0,12,12,6,12,4,
12,6,12,12,14,12,12,12,12,12,14,12,6,12,6,6,12,12,4,12],[0,8,8,0,0,4,0,2,8,10,8,0,2,
10,4,14,4,2,4,2,4,4,0,0,0,4,4,0,0,2,4,0,0,0,6,0,4,10,0,0,2,10,0,0,2,10,0,12],
[0,2,2,4,14,8,0,6,6,4,10,14,6,6,10,0,0,6,10,6,10,10,14,4,6,0,8,2,14,6,0,6,12,10,2,14,14,4,0,14,6,0,14,14,6,0,2,2],
[0,6,2,8,12,8,8,8,6,0,0,12,8,14,8,8,6,14,8,8,6,2,8,14,14,2,0,0,6,8,8,14,0,10,14,12,0,12,0,6,8,14,6,6,8,14,0,4],
[0,4,4,2,12,4,0,10,4,12,4,12,12,4,14,4,4,10,14,12,4,14,0,2,12,6,4,6,4,4,4,12,2,12,4,4,4,12,2,4,14,12,4,6,14,12,12,12
],[0,2,6,0,10,10,10,4,0,0,6,0,10,0,2,10,8,14,2,10,8,6,0,0,0,2,10,10,0,14,2,0,0,0,8,0,10,10,0,8,8,2,14,6,12,2,8,2
],[0,0,10,12,2,8,12,12,10,0,2,2,8,10,2,14,10,12,2,8,10,2,2,12,10,8,0,4,12,8,8,10,
0,4,2,12,0,2,0,6,12,2,12,4,12,2,4,10],[0,2,2,4,4,12,0,14,0,0,2,4,4,0,2,12,12,14,2,4,2,2,2,4,2,2,10,4,0,8,14,
12,0,4,4,10,12,4,0,0,12,0,0,0,12,0,4,2],[0,12,12,2,2,4,10,4,2,0,8,8,14,2,6,4,14,
4,6,4,14,8,0,12,2,12,0,6,10,14,8,12,2,4,4,10,0,8,0,10,14,2,10,10,14,2,6,8],
[0,2,2,0,0,2,0,2,10,0,4,6,0,10,6,2,6,12,6,0,6,2,0,10,12,2,2,0,8,4,4,12,2,8,2,10,12,0,2,0,0,0,0,4,0,0,0,6],
[0,8,8,2,0,10,12,10,8,0,8,0,10,8,6,10,4,10,12,10,10,2,12,2,12,10,2,12,4,10,10,12,8,6,10,4,
2,0,14,4,10,0,4,4,10,0,12,14],[0,2,1,4,14,12,11,10,10,3,14,14,0,0,6,12,9,10,2,0,6,12,4,0,10,4,0,12,0,0,12,10,
14,12,6,0,10,0,14,12,0,4,12,14,0,4,12,0],[0,0,2,6,0,12,8,8,2,14,13,0,12,2,2,2,4,2,
2,8,5,0,14,14,2,6,2,6,6,14,12,2,12,6,0,0,2,2,2,6,14,10,6,6,14,10,6,14]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,5,12,4,10,13,4,0,13,14,4,0,0,10,10,13,4,10,0,6,8,12,10,8,10,10,0,0,8,10,8,0,6,10,6,10,6,2,
14,6,0,14,0,0,14,0,10],[0,10,5,15,4,12,3,12,0,3,14,4,0,0,12,12,3,12,12,0,6,2,15,10,0,12,12,6,0,6,12,0,
0,14,12,0,12,12,10,6,8,0,6,4,8,8,0,12],[0,14,9,12,14,0,13,0,0,13,2,14,0,0,0,0,7,6,14,0,10,
4,4,8,0,0,0,0,0,4,6,0,6,0,6,0,8,4,6,14,8,0,14,10,8,0,0,0],
[0,0,0,0,12,12,2,8,0,0,8,12,12,0,2,12,8,8,2,12,8,10,2,6,10,14,8,6,0,12,4,10,2,12,10,0,8,12,2,6,2,2,0,0,2,8,6,10],
[0,12,12,0,4,12,6,0,12,0,14,4,4,12,10,12,12,0,10,4,12,2,6,0,12,8,14,10,2,8,12,12,2,10,
4,8,14,14,2,4,4,0,4,8,12,0,10,14],[0,9,7,13,8,0,1,0,0,9,10,8,6,0,6,8,13,0,12,6,2,1,11,0,14,0,0,6,0,8,6,14,
0,14,0,0,0,0,0,0,6,0,0,8,6,0,6,6],[0,8,8,8,2,8,10,2,12,0,10,2,2,12,4,8,14,2,4,
2,8,10,8,8,4,10,8,10,8,14,2,4,10,4,10,8,8,2,10,14,8,14,14,2,4,4,10,14],
[0,0,0,0,2,12,6,14,0,0,6,2,14,0,4,12,0,14,4,14,0,6,2,0,0,0,2,2,2,0,12,0,8,2,2,2,8,10,8,4,0,12,6,8,0,12,2,10],
[0,2,8,0,14,10,6,14,0,0,5,14,0,0,10,10,8,14,10,0,5,2,0,10,0,10,10,0,0,8,2,0,0,0,10,0,0,6,0,0,0,0,0,2,0,0,0,10],
[0,1,5,13,8,0,1,10,0,11,2,8,0,6,0,0,5,10,0,8,8,15,5,8,14,0,0,0,0,8,0,14,0,0,10,14,0,14,6,8,6,0,8,8,6,0,0,0],
[0,0,0,2,0,2,8,10,12,0,8,0,0,12,12,2,6,10,12,0,8,8,0,2,2,10,10,0,6,10,4,2,2,6,10,6,10,0,2,12,0,4,12,12,10,14,0,8],
[0,12,1,1,12,4,7,2,10,13,0,12,0,10,6,4,11,2,6,0,8,2,11,6,10,4,2,6,14,10,4,10,0,6,0,14,0,2,10,4,8,4,14,14,8,14,6,2],
[0,10,10,2,6,14,0,0,14,0,10,6,0,14,6,14,0,0,6,0,0,0,0,8,0,2,4,2,2,0,6,0,14,4,10,2,4,6,14,2,0,8,2,2,0,2,2,12],
[0,10,10,8,14,4,14,8,10,0,4,14,12,10,10,4,10,8,10,12,10,4,8,8,10,14,8,8,8,10,4,10,6,8,10,
6,8,0,6,8,14,10,8,8,12,10,8,0],[0,6,6,6,2,4,6,12,4,0,6,2,12,4,6,4,14,12,6,12,8,6,0,6,12,14,8,8,10,2,6,10,
0,4,4,10,8,10,0,10,2,8,10,10,12,2,2,8],[0,6,4,0,8,12,0,10,0,8,6,8,0,14,6,12,12,10,6,0,
12,12,8,0,8,12,12,8,0,4,4,8,0,6,12,0,12,8,0,8,6,0,8,6,6,6,0,6],
[0,0,0,8,12,12,8,6,2,0,0,12,12,2,0,12,2,6,0,12,2,8,8,6,4,4,6,8,10,6,2,10,10,14,2,10,6,12,10,4,10,10,4,0,4,10,8,0],
[0,4,14,8,14,12,2,10,12,0,1,14,10,12,6,12,8,10,6,10,11,4,8,14,12,12,2,6,8,4,4,2,4,8,0,8,2,14,4,8,4,6,8,8,10,6,8,10],
[0,12,1,14,10,8,3,10,0,3,0,10,10,0,6,8,1,10,6,10,8,6,4,0,8,2,4,14,6,4,8,8,4,4,0,6,4,10,4,6,4,0,6,6,10,12,14,4],
[0,14,12,0,12,12,14,14,0,8,9,12,0,0,12,12,2,14,12,14,9,6,8,8,6,12,12,0,0,8,12,6,6,8,2,8,12,2,10,6,8,0,6,8,8,0,0,12],
[0,4,6,10,12,4,13,2,0,5,10,12,6,8,10,4,4,2,10,12,4,4,2,0,6,4,4,4,0,6,2,6,0,14,4,0,4,12,0,0,4,0,6,8,4,0,6,10],
[0,0,8,2,2,4,13,4,0,7,14,2,0,0,4,10,6,4,12,0,6,6,4,2,0,4,4,0,0,10,2,10,10,0,4,0,2,12,0,8,14,0,8,4,14,0,0,4],
[0,6,1,7,8,2,11,6,0,13,10,2,10,0,2,0,7,6,2,10,2,14,9,10,8,2,2,10,0,10,10,8,0,8,2,0,2,2,0,0,10,0,0,0,10,0,10,2],
[0,2,2,6,2,4,0,14,2,0,12,2,8,2,4,10,8,4,14,2,8,2,0,2,4,14,2,14,12,14,6,12,2,0,12,12,2,2,12,4,14,0,4,14,14,0,14,0],
[0,4,4,6,0,4,14,10,4,8,10,0,10,10,8,10,2,4,8,10,2,2,8,6,4,2,2,10,2,0,4,4,8,10,14,2,2,10,8,10,4,14,0,12,4,14,10,6],
[0,11,7,9,4,12,5,6,12,5,12,4,10,12,8,12,1,8,8,4,4,5,1,14,12,0,10,0,6,0,12,2,4,0,12,2,10,6,4,0,4,6,0,14,4,6,0,8],
[0,6,10,10,4,0,10,4,10,0,4,4,4,10,6,0,4,6,6,4,4,4,0,10,10,6,4,12,6,4,8,10,14,4,2,6,4,2,14,6,4,12,12,12,4,2,2,12],
[0,4,12,14,12,12,11,14,0,9,12,2,12,0,10,12,4,14,4,12,4,4,14,8,0,6,6,12,14,12,12,6,0,12,4,
14,2,14,8,8,12,4,8,12,12,4,12,0],[0,4,4,10,8,14,10,12,6,12,4,0,12,6,8,14,14,12,8,12,14,14,10,10,14,0,10,12,10,12,
14,14,8,8,2,10,10,14,8,10,12,12,10,10,12,12,2,6],[0,2,2,6,12,4,0,12,2,0,2,12,2,8,10,
4,4,12,4,12,8,2,10,6,4,2,14,14,0,0,6,4,10,6,4,0,14,12,4,0,4,12,0,10,4,12,14,0],
[0,12,2,0,2,4,2,4,8,0,2,12,2,2,14,14,12,4,4,2,12,2,6,0,14,6,0,12,14,8,6,14,0,4,8,14,0,2,0,0,6,2,0,0,4,2,12,12],
[0,0,2,8,6,14,0,2,2,0,2,0,0,2,0,8,10,2,0,0,10,12,2,8,2,0,6,12,10,10,14,2,4,6,10,10,6,12,4,12,6,2,0,6,6,2,6,2],
[0,14,14,10,2,6,0,14,2,10,4,2,12,12,0,0,14,14,0,2,14,0,0,10,4,0,12,10,14,2,12,4,6,10,14,
14,12,2,6,6,14,4,14,2,14,4,10,10],[0,12,12,8,2,14,10,6,12,14,14,12,14,6,12,14,4,6,12,14,4,12,0,8,12,14,6,6,4,14,14,
12,8,0,0,4,6,4,8,10,14,14,10,4,4,14,0,2],[0,11,13,5,8,14,9,10,12,7,0,8,10,12,10,8,
13,4,10,10,8,9,5,2,12,8,4,8,12,10,8,12,14,2,10,12,4,0,14,12,10,10,6,6,10,8,8,4],
[0,12,10,12,10,8,9,6,10,11,6,8,6,4,6,8,14,6,6,6,14,6,4,6,4,6,8,12,0,6,8,4,6,10,10,0,8,2,6,0,6,4,10,10,6,4,0,4],
[0,2,2,2,0,2,0,12,0,6,10,0,2,0,4,2,12,2,4,12,4,10,14,2,6,6,8,10,2,2,8,2,6,0,14,8,14,6,6,2,2,0,2,2,2,0,10,12],
[0,8,2,2,2,2,8,2,0,0,0,2,2,0,4,2,4,8,14,2,4,2,8,10,6,2,4,10,6,2,8,6,12,12,8,12,10,2,12,6,2,4,6,6,2,4,10,12],
[0,4,9,1,14,8,5,2,14,13,10,4,0,14,6,4,3,2,6,14,8,6,7,14,8,14,8,2,4,0,2,8,2,2,2,4,8,14,2,4,0,0,6,2,0,0,2,12],
[0,6,14,0,14,4,10,14,0,8,12,4,14,12,6,4,14,14,4,14,14,6,2,0,10,6,10,14,0,14,14,10,10,14,8,
0,10,14,10,8,14,6,8,10,4,6,4,8],[0,8,0,14,14,4,14,2,0,0,8,10,4,6,10,10,6,2,10,4,6,14,6,14,0,14,2,12,14,10,4,
0,10,2,8,14,2,8,10,8,10,14,14,8,10,14,2,10],[0,4,9,10,14,0,11,2,0,3,0,14,14,14,2,0,5,12,
14,14,2,14,4,14,0,12,6,4,2,12,6,0,0,4,2,2,0,14,0,2,8,2,2,2,8,2,4,2],
[0,0,0,0,8,4,8,8,2,14,14,14,2,2,0,4,4,8,6,8,6,14,4,0,12,10,2,0,2,2,10,6,0,8,4,2,12,6,6,2,2,10,2,2,2,10,0,14],
[0,0,2,10,12,2,2,12,14,8,13,12,0,14,0,0,2,6,0,12,11,0,8,2,4,4,4,0,4,8,2,2,0,8,2,14,4,12,6,14,10,10,14,10,10,10,0,6],
[0,2,4,6,2,6,14,6,4,0,8,2,0,4,6,6,4,10,12,6,4,12,14,4,10,14,6,14,2,0,0,4,4,8,4,12,6,2,4,2,0,10,2,2,0,10,14,4],
[0,10,4,0,8,4,10,8,4,0,4,6,10,4,0,4,2,8,0,10,2,2,10,10,4,0,10,6,2,4,4,4,12,6,4,12,4,8,14,4,10,14,4,0,10,14,6,4],
[0,0,0,14,8,4,14,12,0,6,10,8,12,0,10,4,10,4,10,12,0,10,0,14,0,14,2,0,6,14,4,10,0,0,12,
0,12,14,0,12,4,12,12,12,4,12,0,6]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,10,5,12,10,10,13,4,0,13,14,10,0,0,10,10,3,4,10,0,
6,8,12,10,6,10,10,0,0,8,10,6,0,0,0,10,10,6,10,10,10,0,10,6,0,10,0,10],
[0,10,5,15,2,12,3,2,0,3,14,2,0,0,12,12,3,2,12,0,6,2,15,10,0,12,12,10,0,4,12,4,0,10,12,0,12,10,12,0,6,0,4,2,6,0,0,12]
,[0,14,9,12,4,0,13,10,0,13,2,4,0,0,0,0,7,4,10,0,10,4,4,2,0,0,0,0,0,6,0,0,0,0,6,0,0,4,0,4,8,0,4,10,8,0,0,0],
[0,0,0,0,6,14,12,2,0,0,0,6,6,0,6,14,8,2,6,6,8,0,12,4,10,14,2,8,10,0,4,10,12,4,2,10,6,6,12,10,10,14,0,8,10,4,8,2],
[0,12,1,4,4,12,7,2,12,3,14,4,4,12,0,12,9,2,0,4,0,14,8,10,12,10,8,0,12,2,12,12,2,0,10,0,8,14,2,8,4,10,8,4,4,10,0,10],
[0,11,9,13,2,2,1,6,0,3,12,2,0,0,8,2,15,10,2,0,4,3,5,0,4,2,2,0,0,8,2,4,0,8,2,0,2,12,0,0,12,0,6,4,0,0,0,8],
[0,0,0,8,6,0,0,6,14,0,12,6,6,14,6,0,4,6,6,6,0,12,0,8,4,14,10,14,2,14,10,4,2,12,12,6,10,6,2,6,0,14,6,2,12,14,2,8],
[0,8,2,0,2,12,10,4,0,0,9,2,4,0,4,12,6,4,4,4,5,12,6,6,0,10,12,4,12,2,12,0,14,14,2,12,0,8,14,4,0,14,14,0,0,14,14,0],
[0,6,12,0,10,14,6,4,0,0,9,10,0,0,14,14,12,4,14,0,9,6,0,0,0,14,14,0,0,4,4,12,6,0,14,0,8,10,6,0,6,0,12,8,0,0,0,14],
[0,15,13,13,0,8,1,2,0,11,0,0,0,10,14,8,3,2,14,0,0,7,5,8,10,8,8,0,0,6,8,4,0,0,8,10,8,12,0,10,0,0,10,10,0,0,0,14],
[0,10,10,12,0,0,6,14,6,0,2,0,0,6,8,0,0,14,8,0,10,2,0,12,10,12,12,10,8,10,6,10,14,10,
14,8,8,0,14,4,10,14,4,4,10,14,10,12],[0,14,14,0,12,8,10,6,14,0,4,12,0,14,0,8,4,6,0,0,4,0,10,12,14,0,4,6,14,2,8,
14,12,6,2,14,10,0,2,8,8,10,4,14,8,0,6,4],[0,10,10,6,2,14,0,0,4,0,10,2,0,4,6,14,
14,0,6,0,14,14,0,0,0,12,10,12,14,0,14,0,14,4,4,4,10,2,14,14,0,14,14,14,0,14,12,6],
[0,10,10,6,14,8,2,8,10,0,4,14,2,10,10,8,6,8,10,2,10,4,6,6,10,4,8,6,6,0,8,0,4,6,6,12,8,4,4,14,8,2,14,8,2,12,6,0],
[0,12,1,5,2,14,1,12,4,13,8,2,12,4,10,14,3,12,10,12,6,4,1,10,4,8,8,0,0,12,10,10,10,8,
8,0,14,8,14,0,12,2,0,0,12,12,12,6],[0,8,0,0,2,8,0,0,0,8,8,12,0,10,8,8,8,12,8,0,8,8,8,0,10,8,8,0,0,2,0,10,
0,0,8,0,8,2,0,6,4,0,6,4,0,10,0,8],[0,10,10,0,14,0,8,8,6,0,10,14,14,6,10,0,6,8,10,
14,6,0,8,6,12,8,2,6,2,10,4,6,4,6,8,14,2,14,14,12,10,2,12,8,4,2,2,4],
[0,2,2,6,14,2,6,10,2,0,2,14,10,2,0,2,12,10,0,10,12,12,6,6,2,12,8,12,6,10,10,6,6,14,12,6,8,14,6,6,10,4,6,6,10,4,6,0],
[0,14,14,10,14,0,10,14,0,0,4,14,14,0,8,0,4,14,8,14,4,4,0,10,8,2,4,14,6,8,0,8,10,8,4,6,4,14,6,6,8,10,0,0,14,6,14,4],
[0,14,12,0,14,12,14,4,0,8,9,2,0,0,12,12,12,10,12,10,9,6,8,8,0,12,12,0,0,10,12,0,6,6,
12,0,12,2,10,0,10,0,0,6,10,0,0,12],[0,8,0,10,0,14,13,14,0,5,14,0,6,0,14,14,14,14,14,0,14,14,2,0,0,14,14,0,0,12,2,
0,0,0,14,0,14,6,0,0,0,0,10,8,0,0,6,14],[0,8,0,2,8,12,13,2,0,13,6,4,6,0,12,6,
14,2,12,6,14,14,10,8,0,12,12,6,0,0,6,6,0,6,12,0,6,2,6,8,10,0,8,6,10,0,6,12],
[0,14,9,7,2,10,11,0,0,3,2,8,0,0,10,4,15,0,10,0,10,6,15,10,8,10,10,0,0,0,4,8,0,4,10,0,10,14,0,0,0,0,0,0,0,0,0,10],
[0,14,2,14,14,2,3,10,12,9,12,14,14,12,8,6,8,10,2,14,8,4,12,4,4,2,0,4,14,4,14,4,4,0,6,14,0,14,4,8,4,0,8,2,4,0,4,10],
[0,14,14,0,8,0,8,14,14,0,8,8,2,14,10,6,2,4,10,14,2,2,8,0,14,12,2,2,14,8,0,14,6,2,8,14,2,4,6,4,12,2,10,10,12,6,2,0],
[0,12,12,0,12,12,6,2,12,0,10,12,0,12,12,12,12,8,6,6,12,6,6,0,12,8,10,4,0,8,12,12,14,4,
12,12,10,4,14,0,12,6,0,4,12,6,4,4],[0,2,14,12,10,4,12,12,6,8,12,10,12,6,10,4,6,6,0,12,6,6,8,12,12,2,6,8,8,12,14,
12,0,12,10,8,6,14,0,8,12,8,8,8,12,12,14,10],[0,0,0,0,0,12,10,6,0,0,6,4,0,0,0,12,
0,6,6,10,0,6,14,0,0,6,0,8,14,0,12,6,0,8,14,14,12,12,0,10,0,12,10,14,0,12,8,4],
[0,8,13,9,12,2,5,10,14,9,4,12,4,14,8,2,3,10,8,10,8,12,7,6,8,4,4,4,0,4,8,8,4,10,12,0,4,12,4,0,4,12,0,0,4,12,4,10],
[0,5,1,7,12,2,15,12,12,9,4,12,2,0,4,2,7,12,4,12,14,7,11,12,8,6,4,4,10,2,10,8,0,4,10,10,4,12,10,0,0,12,0,14,0,12,4,10
],[0,1,7,3,6,12,5,0,14,7,4,6,6,14,0,6,13,0,4,6,8,13,5,0,4,10,14,8,4,10,10,4,0,2,6,4,14,6,0,0,8,14,0,2,14,4,8,14]
,[0,4,10,8,14,2,8,12,10,0,0,14,10,10,14,2,4,12,14,14,4,0,8,8,10,12,10,6,14,10,2,10,6,
6,4,14,10,4,6,4,14,10,8,6,14,6,6,2],[0,14,12,2,6,12,3,14,14,7,8,6,2,8,4,12,14,14,4,6,14,4,14,12,12,12,2,0,0,10,
2,12,8,6,14,0,2,6,8,0,14,12,0,14,14,12,0,6],[0,8,8,10,4,2,6,2,8,10,0,14,4,8,2,2,
0,2,6,4,0,0,6,10,8,2,6,14,0,2,2,8,10,8,14,0,6,2,10,4,10,2,4,10,4,2,8,14],
[0,14,14,14,0,14,4,10,0,10,14,0,10,10,10,4,4,6,10,10,4,4,10,14,0,2,2,8,8,10,10,0,0,4,4,8,2,8,0,8,10,4,8,8,10,10,8,14
],[0,8,14,6,4,14,6,12,0,0,8,14,12,6,8,8,12,12,8,12,12,2,0,6,12,2,6,12,4,6,14,12,
6,0,14,4,6,14,6,4,6,4,14,14,12,4,0,6],[0,6,6,12,0,0,0,12,10,4,14,0,12,10,0,4,14,2,0,12,14,14,14,12,10,12,12,4,14,
12,4,6,8,8,0,4,12,0,8,14,12,0,14,14,12,0,4,4],[0,10,6,8,10,0,8,10,10,0,4,10,10,14,
2,0,2,10,2,10,2,6,8,8,14,6,4,14,6,10,0,14,10,4,14,6,10,10,10,6,10,6,6,6,10,6,14,10],
[0,4,4,10,6,4,0,4,14,0,14,12,0,14,2,0,10,14,2,6,10,4,12,10,10,0,10,6,12,2,4,10,4,
12,8,12,10,6,4,12,8,0,2,10,8,0,12,14],[0,14,14,6,14,12,0,0,0,0,10,14,14,12,14,12,8,0,4,14,8,14,10,6,0,14,10,0,6,
14,8,0,4,6,2,6,10,14,4,14,4,12,14,8,8,12,10,10],[0,2,2,4,14,0,4,10,2,0,10,10,12,8,
4,0,2,10,0,12,2,10,10,4,2,4,0,2,4,8,0,2,10,2,8,4,0,14,10,14,8,14,14,14,8,14,2,4],
[0,14,2,12,14,0,10,10,0,0,4,4,14,6,14,0,12,4,10,14,12,2,10,6,8,0,12,12,12,14,10,8,
6,12,8,6,2,14,6,12,10,4,12,12,10,4,12,4],[0,0,0,8,12,12,0,4,2,6,4,6,4,14,2,12,4,4,8,4,10,4,6,8,12,10,2,4,2,4,8,
12,2,10,14,2,2,6,12,2,4,6,2,2,4,6,4,4],[0,10,10,10,8,10,0,0,14,12,4,8,12,14,8,0,
0,0,8,8,6,4,2,10,8,14,6,2,10,0,2,2,6,10,0,0,0,8,6,6,12,14,6,2,12,14,2,6],
[0,2,12,10,12,14,4,8,12,0,2,12,2,12,0,10,4,12,0,8,4,12,4,4,8,2,14,4,2,2,8,2,14,14,14,2,14,12,4,2,2,10,2,2,2,10,4,0],
[0,4,12,0,4,4,14,4,12,8,9,10,6,12,4,10,0,4,4,6,9,12,4,4,12,10,4,8,14,10,4,12,2,8,12,8,4,12,8,12,12,0,12,14,12,0,8,6]
,[0,10,15,14,12,4,13,8,8,13,2,12,8,14,14,4,13,8,14,8,14,0,6,2,8,8,6,10,8,12,4,8,0,
10,10,8,0,6,0,14,2,14,14,14,2,14,10,0]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,12,7,12,14,12,13,12,0,13,0,14,0,0,12,12,15,12,
12,0,8,10,12,10,14,12,12,0,0,2,12,14,0,4,12,4,12,4,14,10,4,0,10,14,0,14,0,12],
[0,2,13,15,0,4,3,0,0,3,6,0,0,0,4,4,11,0,4,0,14,10,15,10,0,4,4,4,0,12,4,4,0,10,4,0,4,4,10,4,14,0,4,8,14,4,0,4],
[0,10,5,12,12,12,13,10,0,13,14,12,0,0,12,12,3,14,10,0,6,0,4,8,0,12,12,0,0,12,0,0,6,0,2,
0,0,12,10,0,12,0,0,2,12,0,0,12],[0,0,0,0,2,0,0,6,0,0,4,2,2,0,8,0,4,6,8,2,4,0,6,6,12,12,14,4,14,12,14,12,
0,10,0,14,2,2,0,14,10,0,10,4,6,6,4,14],[0,4,4,0,12,4,2,12,4,0,0,12,12,4,6,4,4,12,6,12,
4,4,4,4,4,10,8,6,0,8,4,4,2,6,4,6,8,8,2,0,12,4,0,14,0,4,6,10],
[0,9,7,13,8,0,1,8,0,9,10,8,6,0,6,4,13,8,10,6,2,1,11,0,0,0,0,6,0,2,0,0,0,2,0,0,0,10,0,0,2,0,6,6,6,0,6,6],
[0,0,0,4,8,0,0,8,0,0,6,8,8,0,2,0,6,8,2,8,0,0,4,4,14,0,14,14,14,8,12,14,0,10,0,2,14,8,0,0,2,12,0,2,4,2,14,4],
[0,0,0,0,2,4,0,2,0,0,4,2,2,0,12,4,4,2,12,2,0,2,12,0,0,4,0,6,4,8,4,0,0,6,2,4,6,0,0,0,8,6,14,8,8,6,6,6],
[0,8,14,0,8,0,6,2,0,0,11,8,0,0,0,0,14,2,0,0,11,8,0,10,0,0,0,0,0,6,14,0,0,0,0,0,4,12,0,0,6,0,12,12,0,0,0,0],
[0,11,15,13,4,10,1,14,0,11,12,4,0,4,10,10,5,14,10,4,2,9,5,2,10,10,10,0,0,8,10,4,10,0,10,
14,10,10,0,8,0,0,8,8,0,0,0,10],[0,14,14,6,0,6,8,0,2,0,2,0,0,2,14,6,4,0,14,0,2,2,0,6,6,14,12,14,4,2,2,6,
6,14,0,4,12,0,6,10,2,2,10,6,12,2,14,12],[0,0,0,0,4,12,12,8,0,0,14,4,0,0,0,12,14,8,0,0,
14,4,12,0,0,14,14,4,4,0,12,0,0,4,12,4,0,8,12,6,4,12,0,14,4,8,4,10],
[0,4,4,12,0,0,6,0,2,0,4,0,0,2,8,0,8,0,8,0,8,8,0,0,8,6,10,4,6,6,4,8,6,0,10,6,10,0,6,6,6,6,6,6,0,0,4,4],
[0,14,3,15,14,12,1,2,12,13,6,14,0,12,12,12,5,2,12,0,2,2,15,4,12,8,0,10,14,12,12,12,12,10,12,0,0,
10,12,14,2,14,14,8,0,8,10,0],[0,4,4,4,8,6,4,4,12,0,4,8,4,12,4,6,4,4,4,4,0,10,0,4,0,10,10,6,6,4,
12,2,6,0,10,6,10,6,6,6,4,2,6,6,4,12,0,8],[0,10,2,0,10,10,0,10,0,2,10,4,10,14,10,10,10,6,10,10,10,
10,2,0,8,10,10,14,0,2,6,8,0,10,10,0,10,4,0,14,14,0,14,12,14,4,10,10],
[0,10,10,4,0,12,4,12,8,0,10,0,0,8,10,12,0,12,10,0,0,2,4,6,4,12,14,2,14,14,0,8,2,0,0,14,14,0,2,10,4,0,10,2,14,10,14,8
],[0,0,5,2,8,0,1,12,0,3,12,8,12,0,0,0,9,12,0,12,0,2,2,4,0,0,4,0,10,6,4,6,
8,14,12,10,4,8,8,10,6,12,10,10,12,8,14,4],[0,8,2,12,0,0,10,0,0,0,3,0,0,0,12,0,0,0,12,0,3,6,0,2,4,12,10,4,4,10,0,
4,12,6,8,4,10,0,8,4,10,0,4,4,0,2,4,14],[0,10,8,0,14,8,14,12,0,8,5,2,0,0,8,8,
14,2,8,14,5,2,8,8,4,8,8,0,0,8,8,4,6,14,14,4,8,0,4,0,8,0,0,8,8,0,0,8],
[0,12,14,10,10,12,13,0,0,5,2,10,6,4,2,12,12,0,2,10,12,12,2,0,0,12,12,4,0,4,12,0,0,14,12,0,12,10,0,0,0,0,4,2,0,0,6,2]
,[0,14,6,2,12,2,13,14,0,7,12,12,0,0,2,6,14,14,6,0,4,4,4,8,0,2,2,0,0,2,12,12,0,0,12,0,0,8,6,12,0,0,12,12,0,0,0,2],
[0,10,11,7,2,12,11,10,0,3,14,14,0,0,6,10,1,10,6,0,12,8,15,10,12,12,12,0,0,0,4,12,0,0,12,0,12,14,0,0,0,0,0,0,0,0,0,6]
,[0,2,14,0,10,14,0,2,4,0,14,10,0,4,0,4,12,2,10,10,0,14,10,2,0,2,2,12,6,4,14,4,12,
2,14,6,2,10,6,8,4,0,8,4,4,0,12,10],[0,12,12,0,12,12,4,14,12,4,14,8,14,2,10,2,12,10,10,14,12,12,4,0,12,10,12,10,0,
2,12,12,8,0,14,0,12,10,8,14,10,14,4,14,10,2,0,8],[0,12,4,2,2,4,7,12,8,9,10,2,0,8,
2,4,6,14,12,12,6,8,0,12,8,10,6,4,4,0,4,14,8,4,8,6,2,14,8,4,12,4,4,6,12,4,4,0],
[0,4,2,14,14,8,14,14,2,12,14,14,14,2,14,8,2,12,14,14,2,2,12,14,2,6,2,4,2,14,10,2,
10,6,4,2,2,14,10,2,14,14,2,2,14,4,10,14],[0,11,7,3,6,4,1,8,12,5,14,12,10,12,12,4,5,8,8,4,8,1,7,8,12,0,0,8,14,4,
4,2,0,8,4,10,2,6,12,12,4,2,12,8,4,2,8,0],[0,0,4,0,0,6,0,12,6,2,0,4,12,6,2,
6,2,12,2,12,2,2,12,0,8,2,6,6,0,12,6,8,2,0,14,0,6,0,2,0,12,4,6,6,12,4,12,14],
[0,14,14,2,12,2,0,8,0,4,8,12,2,6,14,2,0,14,8,12,14,14,0,14,0,14,4,12,4,14,14,0,0,
0,10,4,4,12,10,4,14,4,4,4,14,4,12,10],[0,12,0,10,14,14,6,10,0,10,14,14,14,10,12,8,12,10,2,14,12,0,10,10,4,2,8,0,12,
2,10,4,10,2,0,12,8,14,10,2,8,0,2,2,10,0,0,0],[0,10,12,12,14,6,0,12,12,0,10,8,10,6,
8,6,4,12,8,14,4,10,12,12,12,8,6,14,4,14,6,12,12,8,4,4,6,2,12,0,12,10,14,4,12,10,8,10],
[0,2,8,12,2,8,0,12,14,12,2,12,12,8,6,2,2,12,6,2,2,14,14,12,10,8,4,0,8,10,12,10,0,0,2,8,4,2,0,12,12,2,8,4,12,2,0,8],
[0,10,10,8,2,6,14,12,10,14,6,12,12,10,4,0,6,12,8,12,6,10,14,8,10,4,14,4,10,2,6,10,8,14,
6,10,14,14,8,14,8,12,2,4,12,12,14,2],[0,10,8,2,10,10,13,6,10,11,8,10,6,4,12,6,14,0,12,6,14,14,14,12,4,2,14,4,8,6,
6,4,12,6,14,8,14,6,12,8,6,10,2,2,6,12,8,8],[0,5,7,7,8,8,3,2,0,7,4,6,2,12,4,
2,13,2,4,2,8,7,9,4,12,8,6,0,4,2,2,12,4,14,10,4,6,0,4,4,2,8,14,14,2,8,14,6],
[0,2,2,0,8,12,0,0,14,6,14,8,0,14,14,0,2,6,8,0,14,14,14,0,14,14,10,0,0,0,14,0,14,4,12,6,0,12,14,0,0,0,0,0,0,0,0,6],
[0,0,10,12,10,8,12,6,10,0,8,10,12,14,10,8,10,12,10,6,10,10,12,0,12,10,10,4,8,12,8,8,10,0,8,
14,0,10,10,8,12,12,8,8,12,12,4,10],[0,0,8,2,2,0,0,14,14,8,12,8,0,10,4,2,0,14,4,2,0,12,14,2,12,4,0,10,2,10,
0,12,14,10,0,2,0,2,14,2,0,12,4,14,0,12,0,12],[0,2,7,9,4,4,1,4,0,13,4,10,4,2,6,0,3,
4,8,4,8,10,13,6,0,2,8,8,0,14,2,0,0,8,4,0,8,4,0,4,0,4,4,0,6,4,12,6],
[0,4,0,0,8,12,0,12,0,0,4,10,14,6,14,2,0,12,14,14,0,4,2,0,0,14,0,12,0,0,12,0,2,12,8,0,0,8,2,12,4,14,2,2,4,14,12,0],
[0,8,10,6,10,14,4,12,0,8,13,10,14,2,10,14,0,6,12,10,9,0,10,14,0,10,6,2,0,8,0,0,12,2,8,
10,2,10,2,10,12,14,10,10,12,14,2,10],[0,14,14,0,10,12,12,4,10,2,14,14,14,10,14,12,14,8,4,4,0,8,2,0,6,10,10,2,12,14,
2,0,10,0,12,6,10,4,14,12,14,4,12,12,14,4,2,14],[0,4,9,0,2,2,3,12,4,3,2,2,0,4,0,
4,1,6,12,2,14,0,12,4,6,0,2,0,12,2,2,4,14,4,14,8,12,2,14,8,0,0,8,12,0,0,0,4],
[0,0,14,2,4,8,10,6,14,0,0,4,0,14,12,8,14,4,2,6,14,10,0,0,4,2,10,0,12,0,4,14,14,12,8,12,4,4,4,12,0,12,12,12,0,12,0,0]
,[0,6,2,0,8,12,12,6,2,0,6,10,2,2,12,12,6,6,12,2,12,6,14,12,2,8,12,2,14,2,12,12,12,
2,10,8,6,8,14,10,2,8,10,10,2,8,2,6],[0,10,10,10,12,12,4,10,10,4,8,12,10,10,12,12,6,6,12,10,10,6,4,4,10,2,8,4,10,8,
12,10,8,4,6,4,2,14,8,14,12,6,14,14,12,6,4,12]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,8,0,8,14,0,2,0,8,0,8,0,0,14,14,0,2,14,0,8,8,8,8,0,14,14,0,0,12,14,0,0,10,14,14,14,0,8,14,4,0,14,10,0,2,0,14],
[0,0,8,0,0,14,0,8,8,8,0,0,8,8,14,14,0,8,14,8,8,8,8,8,8,14,14,6,8,6,14,12,8,6,14,8,14,4,6,2,8,8,2,6,8,6,8,14],
[0,0,0,0,4,2,0,10,0,0,0,4,0,0,2,2,0,14,4,0,0,0,0,0,0,2,2,0,0,4,12,0,0,0,2,0,0,14,6,14,12,0,14,6,12,0,0,2],
[0,0,0,0,0,8,2,14,0,0,4,8,8,0,8,8,4,6,4,8,4,0,8,2,0,10,14,6,8,12,8,0,2,6,14,8,2,8,2,2,2,0,4,14,12,0,6,6],
[0,6,6,0,2,14,14,10,6,0,2,2,2,14,8,6,6,10,8,2,6,0,4,4,6,4,2,10,14,2,6,6,12,10,10,0,2,2,12,0,8,8,6,4,6,8,10,12],
[0,0,0,0,2,14,0,10,0,0,0,2,0,0,14,12,0,10,12,0,0,0,0,0,14,14,14,0,0,10,14,14,0,12,14,0,14,2,0,0,12,0,0,4,0,0,0,14],
[0,8,8,4,4,8,0,12,8,0,0,12,8,8,0,8,10,4,0,4,8,10,4,4,8,8,0,6,14,0,8,8,14,6,10,2,0,4,14,12,12,10,12,2,4,2,6,14],
[0,0,0,0,2,6,10,2,8,0,4,2,2,0,2,14,4,2,2,2,0,14,12,0,0,8,14,14,12,8,6,0,4,14,12,12,0,2,4,8,10,14,0,2,10,14,6,10],
[0,0,0,0,0,2,0,10,8,0,0,0,8,8,2,2,0,10,2,8,0,0,0,0,8,2,2,8,8,12,2,8,8,8,2,8,0,4,14,8,8,8,4,2,8,8,8,2],
[0,0,8,0,14,2,0,0,0,8,0,14,0,14,2,2,0,0,2,14,8,8,8,8,14,2,2,0,0,8,2,14,0,0,2,2,2,14,0,12,0,0,12,12,0,0,0,2],
[0,10,10,8,8,2,4,10,8,0,14,0,0,8,2,14,6,2,2,0,14,14,0,2,12,8,0,8,6,0,14,12,0,2,0,6,0,8,0,6,0,4,6,8,0,4,8,8],
[0,10,10,0,14,0,0,8,10,0,10,14,0,2,10,8,10,8,10,0,10,10,0,0,10,6,10,6,4,14,0,10,0,6,8,14,2,2,2,0,4,0,14,6,4,12,6,12]
,[0,10,10,12,2,12,10,12,2,12,10,2,4,2,0,12,14,12,8,12,14,14,12,10,10,6,4,8,6,12,0,4,14,
4,8,14,4,2,14,14,12,14,14,14,12,14,8,8],[0,14,14,0,14,8,0,8,6,0,14,10,0,14,14,0,14,8,14,0,14,14,0,0,6,14,2,2,0,
14,8,14,14,2,14,8,12,10,14,0,14,12,0,10,0,12,2,4],[0,6,10,4,8,12,4,6,2,0,6,8,6,2,14,
12,4,6,6,14,6,4,0,4,6,8,0,0,10,6,4,14,14,0,8,10,8,8,14,10,6,12,10,10,6,12,14,2],
[0,0,8,0,12,0,0,0,0,8,0,12,0,2,0,0,0,12,0,0,8,8,8,8,12,0,0,14,0,14,12,12,0,0,0,0,0,2,0,0,10,0,0,14,10,14,0,0],
[0,10,10,4,8,2,4,14,8,0,10,0,8,4,10,2,12,6,10,8,2,14,4,12,4,14,0,2,6,4,6,2,6,12,10,6,0,8,14,6,8,14,6,12,8,14,14,2],
[0,0,0,0,8,0,0,14,0,0,0,8,6,0,10,0,0,2,2,14,0,10,0,0,0,10,6,8,2,14,4,2,12,0,0,2,6,8,12,2,14,14,2,2,6,8,0,4],
[0,8,8,0,10,8,10,10,0,0,8,10,10,0,14,8,8,10,6,2,8,8,0,0,4,6,10,14,6,10,8,4,0,0,4,6,10,10,12,6,10,10,14,6,10,2,4,8],
[0,0,8,0,4,6,0,10,0,8,0,8,0,0,6,6,0,10,6,2,8,8,8,8,10,6,6,0,0,12,6,10,0,0,6,14,6,2,8,0,12,0,0,8,12,0,0,6],
[0,0,8,0,14,10,0,2,0,8,0,14,0,14,10,10,0,2,10,14,8,8,8,8,0,10,10,2,0,10,8,0,0,12,10,0,10,4,0,0,14,0,4,12,14,0,0,10],
[0,0,0,0,4,14,0,6,8,0,0,4,8,8,14,12,0,6,12,8,0,0,0,0,8,14,14,8,8,14,12,4,8,8,14,8,0,4,8,4,6,8,4,12,6,8,8,14],
[0,0,0,0,8,10,0,12,0,0,0,4,0,0,10,12,0,12,10,0,0,0,0,0,12,10,10,0,0,0,6,12,0,14,10,0,10,4,4,0,0,0,0,0,0,0,0,10],
[0,10,6,10,4,4,0,10,12,0,6,4,4,12,2,6,14,10,2,4,4,6,6,2,8,12,14,8,14,4,6,6,12,0,4,14,14,4,4,14,4,8,14,4,4,0,8,8],
[0,10,10,0,6,8,4,0,10,14,6,0,0,2,8,8,8,2,8,0,8,8,14,0,10,0,8,8,8,6,0,2,8,8,0,8,8,8,8,8,0,14,8,4,0,2,8,6],
[0,6,6,10,2,8,0,10,6,0,6,2,0,6,2,8,6,8,2,12,6,6,0,10,6,6,4,2,10,2,8,14,14,10,6,2,14,14,14,0,12,0,4,6,12,0,10,12],
[0,2,10,2,2,14,2,0,10,10,0,2,0,10,12,14,0,8,4,0,0,0,10,2,0,12,8,2,8,0,14,0,4,2,2,0,0,0,4,8,0,0,8,8,0,2,2,4],
[0,2,2,0,4,8,0,8,2,0,2,6,12,2,2,8,12,8,14,12,12,2,0,0,2,2,12,14,14,10,8,2,0,6,0,8,4,6,2,0,2,0,0,2,2,0,6,12],
[0,12,2,6,0,12,6,10,4,8,12,14,2,4,2,12,4,0,2,10,4,4,6,6,4,2,10,10,14,10,2,4,8,10,6,6,2,0,8,6,10,2,6,6,10,2,10,4],
[0,6,6,14,12,2,0,14,14,4,12,12,12,0,10,2,8,14,10,12,0,6,0,8,0,14,4,2,8,12,14,0,14,6,2,
8,4,12,14,14,12,6,14,8,12,14,2,14],[0,0,4,6,12,12,2,6,4,0,14,12,12,4,14,12,0,6,0,12,0,4,10,2,4,10,2,14,8,2,12,4,
10,14,6,8,2,4,2,0,0,12,0,14,8,4,14,8],[0,12,10,12,14,10,0,6,10,0,14,14,10,10,4,10,6,
6,4,14,6,14,12,12,10,12,14,14,4,14,2,2,4,6,6,0,14,14,4,0,8,2,8,12,8,2,6,12],
[0,4,4,12,12,8,0,12,8,12,14,12,10,8,0,8,6,12,0,12,10,6,10,12,8,0,12,4,14,0,8,
8,2,10,14,14,12,12,10,2,2,6,4,14,12,6,4,2],[0,0,0,12,14,10,4,14,0,2,12,14,10,0,10,10,12,14,14,10,12,0,4,12,8,2,4,
2,4,0,10,0,12,10,4,4,0,14,12,8,6,2,14,8,4,2,2,6],[0,0,0,0,8,0,0,2,12,0,10,8,
2,12,6,12,0,0,6,2,0,0,0,0,2,4,10,8,6,2,12,14,0,0,0,14,2,4,0,6,2,0,14,14,2,8,14,10],
[0,8,8,0,6,4,0,6,0,0,8,8,6,12,10,4,8,6,10,6,8,8,10,0,12,8,14,2,10,6,10,12,0,0,8,2,6,2,0,10,14,4,10,10,6,14,10,6],
[0,4,4,2,12,14,0,2,8,2,0,12,2,8,14,2,14,2,14,2,0,0,14,2,2,8,10,6,0,2,12,10,0,10,0,0,2,6,0,8,2,0,0,0,10,0,6,8],
[0,10,8,12,8,0,12,10,10,0,6,8,10,14,10,0,10,10,10,10,10,8,12,10,8,8,8,0,6,10,10,2,12,0,8,
14,8,8,12,6,2,4,14,6,10,4,4,14],[0,8,8,0,8,8,0,2,14,0,8,8,0,8,12,0,14,10,6,8,14,14,0,0,0,4,14,12,0,10,14,0,
6,2,8,0,14,0,14,0,0,2,14,14,0,2,12,8],[0,4,4,6,14,2,6,12,0,0,4,6,4,8,4,12,4,12,12,
14,4,4,0,6,6,6,4,12,6,6,4,6,0,12,10,6,4,14,8,10,14,12,10,4,0,12,0,0],
[0,12,14,14,10,8,14,12,14,0,12,2,14,14,14,0,14,12,14,14,14,2,12,14,6,12,6,12,14,0,8,14,6,
4,6,14,6,0,6,14,14,6,14,14,14,6,12,6],[0,2,2,0,0,6,0,14,0,0,8,8,14,8,2,0,2,14,10,8,2,2,0,0,0,12,2,0,12,2,
2,0,2,0,8,12,14,8,2,2,0,6,2,10,0,14,0,8],[0,0,6,0,0,4,12,2,2,8,14,14,2,2,14,4,4,8,
14,10,2,14,8,0,2,6,2,0,10,2,4,2,10,0,12,10,2,14,14,10,10,4,2,10,2,0,0,14],
[0,2,2,0,8,2,0,2,4,0,2,8,0,14,0,10,2,10,10,8,2,2,6,0,0,8,14,6,0,12,2,2,6,10,4,12,14,8,6,12,10,10,12,2,6,2,6,2],
[0,6,14,12,2,0,8,8,14,10,6,2,8,14,0,0,14,0,8,8,14,10,8,14,14,2,8,8,12,8,0,14,6,8,8,12,8,2,6,4,8,0,12,12,0,0,8,14],
[0,4,6,0,8,0,12,14,6,0,10,0,10,6,8,8,4,14,8,10,4,10,2,12,6,12,8,0,8,10,8,6,10,8,0,8,8,8,8,8,0,14,8,8,0,14,8,2],
[0,2,2,14,4,8,4,2,10,14,4,14,2,2,12,8,14,4,12,2,2,14,4,14,2,0,10,4,2,8,8,2,10,4,12,2,10,0,10,2,2,6,2,2,2,6,12,10]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,11,12,6,0,13,14,0,13,4,6,0,0,0,0,3,14,0,0,12,4,12,12,6,6,0,0,0,6,0,6,2,6,0,6,0,8,10,6,12,0,6,2,0,14,0,0],
[0,6,1,15,0,8,3,12,0,3,10,0,0,0,8,8,15,12,8,0,2,14,15,10,0,8,8,6,0,4,8,12,0,6,8,0,8,12,0,6,6,0,6,10,6,14,0,8],
[0,6,1,12,14,8,13,4,0,13,10,14,0,0,8,8,9,0,6,10,2,12,14,8,0,8,8,10,0,4,14,0,6,10,8,0,6,14,6,14,4,0,14,8,4,0,10,8],
[0,0,5,4,10,0,5,2,0,3,14,10,10,0,0,0,9,2,0,10,0,6,6,6,4,6,6,10,10,0,6,4,8,0,2,10,2,10,8,10,6,2,4,10,6,2,10,6],
[0,8,8,0,14,8,12,14,8,0,2,14,14,8,8,8,8,14,8,14,8,8,12,12,8,8,4,0,8,4,8,8,6,14,2,8,4,2,6,10,2,6,10,2,0,6,14,8],
[0,3,7,13,8,0,1,0,0,9,4,8,6,0,0,14,13,0,6,6,2,1,1,0,14,0,0,6,0,2,12,14,0,0,0,0,0,2,0,0,10,0,6,0,6,0,12,0],
[0,4,14,12,0,12,14,0,0,0,3,0,0,0,6,12,14,0,6,0,1,6,2,2,6,14,6,6,6,10,0,6,2,10,4,2,6,0,2,2,10,6,2,4,10,12,6,6],
[0,0,0,0,4,8,0,0,0,0,12,4,0,0,14,8,12,0,14,0,0,12,10,0,0,6,8,0,12,2,8,0,10,6,6,12,8,10,10,4,2,0,12,0,2,0,0,14],
[0,12,2,0,0,4,12,0,0,0,15,0,0,0,4,4,4,0,4,0,15,12,0,10,0,4,4,0,0,0,10,0,0,0,6,0,10,2,0,0,6,6,4,12,0,0,0,4],
[0,7,11,13,0,6,1,4,0,13,8,0,2,6,6,6,1,4,6,0,4,5,7,8,6,6,12,2,0,14,6,0,0,2,6,14,6,6,0,14,14,0,14,14,14,0,2,6],
[0,10,15,3,0,8,15,4,10,13,2,0,0,10,8,8,11,4,8,0,0,14,1,8,6,10,14,10,10,14,2,6,2,10,4,10,14,0,0,0,4,10,0,8,4,4,10,14]
,[0,4,4,0,2,4,4,0,4,0,10,2,0,4,0,4,10,0,0,0,10,0,4,0,4,10,10,12,4,8,4,6,0,12,8,4,2,14,10,4,2,14,4,14,12,2,12,2],
[0,10,10,10,12,8,0,0,0,0,10,12,0,0,2,8,6,0,2,0,6,6,0,0,2,0,8,12,0,0,10,2,0,4,0,0,10,12,0,6,0,10,6,6,0,10,12,2],
[0,0,0,6,12,4,12,6,0,0,4,12,12,0,0,4,0,6,0,12,0,4,6,6,0,14,4,14,6,6,4,0,4,14,0,14,4,6,4,0,14,6,0,10,12,0,14,12],
[0,14,14,12,8,14,12,8,14,0,14,8,8,14,14,14,14,8,14,8,8,14,0,12,0,8,14,8,14,14,0,8,6,10,
14,0,14,14,6,14,14,6,14,14,8,6,8,10],[0,2,0,0,6,8,0,10,0,8,2,0,0,14,2,2,2,14,2,0,2,2,8,0,14,2,2,14,0,10,12,
14,0,12,2,0,2,6,0,6,6,0,6,4,6,6,0,2],[0,0,0,2,0,10,12,0,0,0,0,0,0,0,0,10,2,0,
0,0,2,2,12,10,10,10,10,2,6,0,6,0,12,2,2,6,10,0,12,10,6,2,10,2,6,2,6,10],
[0,12,12,6,8,12,6,0,12,0,12,8,0,12,0,12,0,0,0,0,0,6,6,6,12,6,8,14,14,10,8,12,0,0,10,14,8,8,0,14,10,4,12,12,0,4,6,0],
[0,0,0,4,4,12,10,4,0,0,6,4,4,0,0,12,6,4,0,4,6,6,0,4,12,4,14,4,12,4,12,12,14,4,0,12,14,4,2,12,4,10,12,12,4,10,4,6],
[0,10,8,0,6,8,14,8,0,8,15,2,0,0,8,8,14,14,2,14,5,2,8,2,6,8,8,0,0,14,8,6,0,6,14,14,8,2,0,12,14,0,12,12,14,0,0,2],
[0,2,4,10,6,2,13,6,0,15,14,6,0,14,8,2,2,6,8,6,2,2,12,0,12,2,2,14,0,2,0,12,0,14,2,0,2,12,0,0,6,0,12,6,6,0,0,14],
[0,0,6,8,12,2,13,8,0,7,14,12,0,0,4,8,4,8,2,0,4,4,4,8,0,2,2,0,6,8,8,4,0,0,2,0,0,0,0,10,14,0,10,10,14,0,0,4],
[0,10,5,1,0,6,5,4,0,13,14,4,10,10,6,4,11,4,6,10,6,2,9,4,4,6,6,10,10,10,4,4,10,8,6,
10,6,4,10,10,10,10,10,10,10,10,10,6],[0,2,6,0,10,14,0,2,12,0,6,10,10,12,12,14,2,8,12,10,2,6,0,0,4,14,12,0,0,6,0,2,
6,2,4,0,12,10,0,10,6,0,10,10,6,0,0,4],[0,14,3,5,8,2,13,2,2,11,10,8,2,8,10,2,11,
12,10,2,0,4,9,2,2,10,0,14,12,14,2,2,12,14,10,12,0,12,12,2,6,2,2,12,6,14,14,10],
[0,8,8,6,4,0,12,6,8,0,12,4,10,8,2,0,8,8,12,14,8,2,12,6,8,14,6,0,6,6,0,14,10,0,8,6,6,12,10,6,14,12,6,6,14,12,0,12],
[0,10,10,4,4,10,4,4,10,0,0,4,2,10,0,10,10,12,0,4,10,10,0,4,0,6,10,10,12,2,4,0,2,14,
10,12,10,2,2,12,2,12,2,2,2,12,10,10],[0,8,8,0,10,0,10,0,8,0,4,10,10,8,2,0,14,6,6,4,14,4,4,0,8,4,14,4,14,10,0,8,
0,4,2,14,14,12,2,2,10,6,2,0,10,6,4,8],[0,14,14,0,4,8,0,6,0,0,14,2,6,0,0,8,2,
6,2,6,2,2,6,0,10,10,10,0,0,12,14,10,0,12,0,0,10,0,0,0,12,12,0,0,12,12,0,8],
[0,2,2,12,6,14,0,14,8,12,2,6,6,8,12,14,2,14,12,6,2,2,0,12,10,2,2,14,6,6,6,10,14,0,8,6,2,6,14,12,10,8,12,0,10,8,14,2]
,[0,8,4,0,6,14,10,12,10,10,4,0,6,10,0,14,8,12,0,6,8,4,10,0,6,6,6,10,0,10,2,6,0,4,0,0,6,0,0,2,6,0,2,2,14,0,10,14],
[0,1,15,7,6,14,5,10,6,7,2,6,4,6,14,8,7,10,14,0,2,5,13,4,6,14,14,10,4,2,8,6,4,4,4,4,14,2,4,14,0,10,14,14,0,10,4,6],
[0,14,4,4,12,14,0,4,10,4,14,12,12,10,10,14,4,4,10,12,4,14,0,4,14,4,4,10,2,6,10,14,12,0,
4,2,4,12,12,4,14,2,6,8,14,4,10,14],[0,8,6,4,14,14,3,2,8,15,10,14,8,2,12,14,12,2,8,8,12,14,4,14,2,2,12,0,8,8,14,
2,14,0,12,8,12,2,14,4,2,8,4,14,8,8,0,12],[0,4,4,4,2,14,10,8,10,0,10,12,8,4,12,2,0,
8,12,8,0,0,0,4,10,4,4,14,4,6,2,10,0,2,0,4,4,6,0,4,6,10,14,14,8,2,14,10],
[0,4,4,12,0,14,12,8,10,0,4,14,8,14,12,8,8,8,12,8,8,14,6,12,14,14,8,6,0,8,14,14,12,6,4,0,8,14,12,0,8,0,0,0,8,0,6,2],
[0,5,1,5,10,0,15,2,10,5,8,10,8,10,12,12,1,2,12,2,6,11,9,10,10,10,0,8,2,2,12,10,10,4,0,2,6,0,10,2,2,0,2,2,2,0,8,10],
[0,6,14,6,14,12,7,6,10,9,6,14,6,6,10,12,2,6,4,6,2,0,0,14,6,2,4,4,10,6,12,6,10,14,12,0,4,14,10,10,6,4,10,10,6,4,4,10]
,[0,8,8,10,8,8,0,10,14,0,12,8,0,14,12,8,14,10,12,8,14,2,6,10,2,10,14,10,6,4,8,2,10,
0,2,6,14,8,10,6,10,8,8,0,10,8,0,6],[0,0,0,6,4,14,10,4,0,0,6,10,4,0,0,14,10,2,8,4,10,0,4,6,0,8,6,2,6,14,2,
0,10,2,10,6,6,4,10,2,4,2,8,14,4,2,14,0],[0,14,8,14,8,2,14,6,0,8,8,8,8,0,2,8,12,6,
2,8,12,8,8,14,0,2,12,2,14,6,2,0,8,2,12,14,12,8,8,2,14,8,2,12,14,8,8,14],
[0,4,4,6,14,8,10,0,0,0,10,14,14,8,4,8,8,0,4,14,8,4,10,6,10,8,2,6,0,0,8,4,14,6,0,10,6,4,14,0,2,10,0,0,2,10,6,10],
[0,10,15,14,10,0,1,0,4,11,4,0,10,4,8,0,5,0,8,0,14,2,0,2,8,0,0,4,0,10,6,8,14,10,0,0,10,0,10,0,10,14,0,0,10,14,4,6],
[0,12,12,4,0,12,0,6,4,0,6,2,0,4,10,4,2,0,10,0,2,6,6,4,4,6,12,6,14,0,6,2,12,2,10,2,6,0,2,2,0,4,2,10,0,4,6,2],
[0,14,8,0,14,12,0,0,8,8,15,14,0,8,2,12,12,0,8,0,5,12,6,12,14,6,8,14,8,0,0,14,8,2,6,2,8,14,14,2,0,8,2,2,0,8,14,12],
[0,8,2,0,6,8,4,14,2,0,8,14,10,4,8,8,2,14,8,10,8,8,4,4,2,8,2,12,10,4,14,2,12,12,14,10,2,0,14,14,0,2,14,10,0,2,12,8],
[0,6,6,6,14,8,6,6,6,6,10,14,6,6,0,10,10,8,0,6,6,10,6,0,12,8,0,6,0,0,8,6,12,6,2,0,0,14,2,12,0,6,12,12,0,6,6,2]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,11,12,6,0,13,0,0,13,4,6,0,0,0,0,3,0,0,0,12,8,12,10,12,10,0,0,0,8,0,12,0,8,0,0,0,10,12,2,0,0,2,8,0,10,0,0],
[0,6,1,15,10,8,3,10,0,3,10,10,0,0,8,8,15,10,8,0,2,14,15,10,0,8,8,0,0,6,8,0,0,2,8,0,8,2,6,8,2,0,14,12,12,12,0,8],
[0,12,7,12,10,14,13,2,0,13,0,10,0,0,14,14,5,2,8,0,8,2,10,8,0,14,14,6,0,14,6,10,6,6,4,0,10,6,12,12,8,0,12,6,8,0,6,14]
,[0,0,0,0,10,6,4,2,0,0,8,10,10,0,4,6,8,2,4,10,8,6,4,10,2,4,10,2,2,10,2,2,14,8,6,2,10,10,14,14,0,6,14,14,10,12,2,8
],[0,8,8,0,0,8,6,6,8,0,4,0,0,8,14,8,8,6,14,0,8,4,0,0,8,14,14,12,2,10,8,8,8,12,12,12,14,2,8,6,12,0,6,4,8,0,12,4],
[0,11,9,13,2,2,1,0,0,9,12,12,6,0,8,14,15,6,8,6,4,3,5,0,12,2,2,0,0,8,12,12,0,8,2,0,2,6,0,0,6,0,4,8,6,0,0,8],
[0,0,0,8,4,0,6,4,6,0,4,4,4,6,10,0,10,4,10,4,0,4,8,8,2,6,2,2,10,4,2,2,6,10,14,10,2,4,6,0,10,4,0,12,0,10,8,2],
[0,0,0,0,12,8,12,6,0,0,0,12,6,0,0,8,0,6,0,6,0,6,12,0,0,0,2,12,6,12,8,0,4,6,8,6,12,8,4,4,10,6,0,0,10,0,12,12],
[0,4,10,0,12,12,0,6,0,0,7,12,0,0,12,12,10,6,12,0,7,4,0,10,0,12,12,0,0,8,8,10,0,0,12,0,12,4,0,0,4,10,0,2,0,10,0,12],
[0,1,5,13,12,0,1,12,0,11,2,12,0,0,0,0,5,12,0,12,2,15,5,8,2,0,10,0,0,14,0,14,0,0,10,10,10,2,0,4,10,0,4,4,10,0,0,0],
[0,10,10,4,0,14,12,12,10,0,2,0,0,10,0,14,6,12,0,0,2,2,0,4,10,0,2,2,2,2,10,10,6,14,4,2,12,0,6,8,2,0,8,6,2,0,2,4],
[0,4,14,0,0,12,12,4,12,0,13,0,0,12,6,12,10,4,6,0,13,6,2,0,12,8,8,8,14,6,12,12,10,8,12,14,12,0,10,6,8,2,12,14,8,2,8,6
],[0,0,0,12,4,0,14,0,6,0,0,4,0,6,8,0,0,0,8,0,0,0,0,12,10,8,12,6,12,0,8,10,6,4,10,12,12,4,6,6,0,2,6,6,0,2,6,2],
[0,0,5,0,4,12,5,4,0,3,14,4,10,0,0,12,7,4,0,10,4,4,0,2,0,2,14,10,12,4,12,0,0,10,10,0,14,0,0,12,0,12,12,14,10,8,10,8],
[0,4,4,0,8,10,0,8,0,0,4,8,8,0,4,10,0,8,4,8,0,2,0,0,8,6,0,12,12,8,14,12,10,6,10,12,0,4,0,12,8,8,12,12,8,8,2,10],
[0,4,12,0,12,4,0,0,0,8,4,8,0,10,4,4,10,0,4,0,10,10,8,0,4,10,10,12,0,12,12,4,0,10,10,0,10,14,0,12,14,0,2,6,8,0,0,4],
[0,10,10,8,6,4,8,6,4,0,10,6,6,4,10,4,14,6,10,6,14,6,8,12,0,10,12,10,8,12,4,0,10,0,0,2,12,6,10,10,2,6,10,0,2,6,10,12]
,[0,12,1,13,8,10,9,0,10,13,8,8,0,10,6,10,5,0,6,0,2,14,13,2,10,4,2,0,10,10,2,4,6,
12,12,10,2,8,6,10,10,0,10,10,0,10,12,8],[0,6,6,2,12,0,10,12,0,0,2,12,12,0,6,0,2,12,6,12,2,2,0,2,8,6,0,14,8,6,0,
8,2,6,12,8,0,12,2,8,6,10,8,8,12,0,14,2],[0,8,6,0,8,6,14,12,0,8,9,8,0,0,6,6,
12,0,6,10,3,0,8,8,8,6,6,0,0,4,6,8,6,12,12,12,6,14,0,10,4,0,10,14,4,0,0,12],
[0,14,0,10,6,14,13,0,0,5,14,6,6,12,4,14,14,0,4,6,14,14,2,0,10,14,14,0,0,14,10,10,0,
10,14,0,14,12,0,0,8,0,0,8,8,0,6,14],[0,8,0,12,2,12,13,14,0,7,6,12,0,0,12,12,14,4,8,0,14,14,4,2,0,12,12,0,10,6,14,
0,10,0,12,10,6,4,10,2,12,0,2,8,12,0,0,12],[0,2,13,13,8,14,1,10,0,3,6,8,0,0,14,8,
3,10,14,0,14,10,15,0,8,14,14,0,6,0,2,8,6,12,14,6,14,8,6,6,0,6,6,6,0,6,0,14],
[0,8,8,12,4,10,0,10,6,0,8,4,4,6,0,4,8,10,0,4,14,8,2,2,4,0,8,8,6,2,14,0,2,12,4,0,8,4,12,10,2,0,10,10,2,0,8,8],
[0,14,14,10,12,0,2,6,14,12,6,6,12,4,12,6,10,6,12,6,10,10,12,10,14,12,10,10,0,4,0,14,14,10,4,
0,10,6,14,12,14,4,12,6,14,4,10,10],[0,8,13,12,14,4,1,2,6,3,2,14,0,6,0,4,15,8,12,0,12,6,10,6,6,4,10,10,8,8,
4,12,6,10,0,14,4,12,6,12,0,14,12,2,0,14,10,4],[0,0,10,10,4,4,10,6,10,10,2,4,6,10,0,14,14,2,
0,6,14,14,10,10,0,4,14,2,2,6,8,0,10,0,4,2,14,0,10,2,6,12,2,2,6,6,2,6],
[0,12,14,0,4,4,6,12,14,8,15,14,10,14,14,4,6,12,14,6,9,2,6,8,14,12,6,14,
4,12,4,4,10,14,4,14,12,8,14,14,12,14,14,14,12,14,14,8],[0,8,14,4,8,8,4,6,10,6,8,4,6,4,4,8,8,6,4,6,8,8,8,4,14,10,
0,12,4,0,14,14,10,10,8,4,0,2,10,4,0,10,4,4,0,10,12,0],[0,4,4,6,8,10,0,6,2,0,6,
8,8,12,8,10,6,6,8,8,0,4,0,0,6,4,10,0,0,0,8,6,12,8,6,0,4,8,6,6,6,8,6,2,6,8,0,12],
[0,4,4,2,2,12,14,0,4,12,10,2,2,4,6,12,4,0,0,2,4,4,8,2,2,0,4,12,8,12,10,2,2,6,12,8,4,8,2,12,12,14,12,14,0,14,2,4],
[0,8,14,8,2,2,0,10,14,0,12,2,2,14,10,2,2,10,10,2,2,6,14,8,14,4,12,2,12,4,8,14,14,12,2,
12,12,0,14,8,8,0,2,12,8,10,12,14],[0,14,2,0,12,6,0,0,8,0,10,12,2,8,4,6,4,0,4,12,4,0,6,0,6,0,10,0,0,4,4,6,
8,6,4,0,10,12,8,8,6,12,12,10,6,12,0,4],[0,4,4,4,2,2,8,0,4,10,2,2,12,4,6,2,12,0,6,12,
12,4,14,4,10,4,0,6,14,8,2,10,4,0,2,14,0,0,4,14,8,6,4,14,8,6,0,0],
[0,14,6,14,0,14,10,14,10,8,6,0,14,6,4,14,12,4,4,14,12,12,8,14,12,10,8,14,14,14,
14,12,8,14,12,14,8,8,8,14,14,10,8,8,14,14,4,6],[0,4,9,7,2,2,3,6,0,13,0,12,6,0,6,14,1,6,6,6,6,6,9,4,0,2,6,14,10,
6,4,0,14,12,0,10,6,6,14,10,6,12,4,4,6,12,8,12],[0,8,8,4,8,10,0,14,2,10,0,8,14,2,
6,10,2,14,6,14,6,0,14,4,14,6,4,8,6,4,0,4,2,8,2,12,10,0,8,6,4,0,6,6,4,0,8,4],
[0,14,4,14,0,6,8,14,2,0,2,0,14,2,2,6,8,14,2,14,8,4,8,10,8,4,10,12,12,14,
2,2,10,8,6,2,0,0,10,12,14,14,12,12,14,14,12,12],[0,4,12,10,14,14,3,12,4,11,0,4,10,14,12,4,4,12,12,14,4,6,4,4,14,12,
4,6,14,12,2,14,4,12,0,14,4,14,4,14,10,14,4,8,10,14,10,0],[0,1,3,9,14,14,7,0,0,13,6,
4,14,6,4,8,1,0,8,14,12,9,13,6,4,8,8,2,6,14,8,4,2,2,14,6,8,14,2,14,12,14,14,12,6,14,2,4],
[0,14,2,12,4,0,12,2,2,0,14,10,14,8,14,6,12,2,8,14,12,4,8,12,2,6,2,12,12,2,0,2,
6,2,0,12,2,8,6,14,4,14,14,14,4,14,12,12],[0,9,11,9,14,14,3,10,0,5,14,14,4,4,10,14,7,4,0,14,10,1,15,14,0,12,2,14,0,
14,6,0,4,14,8,12,2,8,4,2,14,4,2,2,14,4,14,0],[0,14,14,0,8,12,8,8,0,4,10,8,2,10,
0,12,0,14,6,8,6,10,14,0,2,4,10,4,14,2,2,2,2,0,2,14,10,10,2,14,2,12,14,14,2,12,4,10],
[0,0,8,0,0,12,3,0,14,3,6,0,10,14,0,0,0,10,10,0,0,14,12,10,6,0,12,0,2,4,12,0,8,8,0,2,8,0,8,2,14,12,2,10,14,12,0,10],
[0,2,14,8,12,14,12,8,14,0,12,12,2,14,0,8,14,2,6,8,14,6,12,2,4,10,12,12,12,2,0,4,4,14,0,12,12,12,8,2,2,6,2,2,2,6,12,2
],[0,12,12,0,10,12,0,8,12,0,0,14,10,12,6,12,10,8,0,10,14,0,10,0,12,6,2,2,8,12,6,12,
2,2,0,8,2,10,8,6,0,0,6,0,0,0,2,0],[0,0,0,2,6,12,4,4,0,0,10,6,10,0,10,12,0,8,10,4,0,0,4,14,10,0,8,4,6,14,12,
10,4,4,2,6,8,14,4,4,14,10,4,4,14,10,4,2]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,5,12,2,10,7,2,0,13,14,2,0,0,10,10,13,2,10,0,6,8,12,10,2,10,10,0,0,14,10,2,
0,6,10,0,10,10,2,6,0,10,6,14,0,14,0,10],[0,14,9,15,14,0,3,6,0,3,2,14,0,0,0,0,7,6,0,0,10,6,15,10,0,0,0,0,0,14,0,
12,0,6,0,0,0,4,0,6,8,0,12,0,2,8,0,0],[0,8,3,12,8,10,13,12,0,13,2,8,0,0,10,10,
1,12,14,0,4,14,4,8,0,10,10,0,0,12,0,10,6,0,0,0,2,8,6,14,10,0,14,12,10,0,0,0],
[0,0,0,0,14,2,2,14,0,0,12,14,14,0,4,2,6,14,4,14,6,4,8,0,4,14,2,0,6,14,4,4,2,6,14,6,14,14,2,6,8,0,6,4,8,6,0,4],
[0,0,0,0,2,0,10,4,0,0,10,2,2,0,8,0,0,4,8,2,0,0,10,12,0,4,8,0,10,0,0,0,10,10,10,10,8,6,10,12,6,0,2,10,14,0,0,8],
[0,7,5,13,0,14,1,12,0,9,2,10,6,0,4,6,11,2,4,6,0,15,11,0,14,14,14,6,0,4,10,14,0,0,14,0,14,14,0,0,10,0,0,10,6,0,6,14],
[0,8,8,6,4,8,4,4,2,0,0,4,4,2,6,8,8,4,6,4,8,10,12,6,4,8,14,14,2,2,12,4,14,8,10,14,14,4,14,12,14,14,12,2,14,4,4,8],
[0,0,0,0,2,0,0,8,0,0,10,2,8,0,2,0,12,8,2,8,0,10,10,0,0,0,10,8,8,14,0,0,10,8,10,8,10,4,10,6,0,4,8,0,0,14,8,0],
[0,2,8,0,12,10,6,8,0,0,5,12,0,0,10,10,8,8,10,0,5,12,0,10,0,4,10,0,0,10,12,10,0,0,10,0,10,8,6,0,0,0,4,14,0,0,0,10],
[0,15,3,7,8,14,1,0,0,11,0,8,0,0,14,14,9,0,14,8,6,13,5,2,6,14,14,0,10,0,14,6,10,0,14,14,14,14,10,8,12,0,8,8,12,0,0,14
],[0,0,0,8,0,4,2,10,14,0,6,0,0,14,2,4,10,10,2,0,12,6,0,2,8,14,4,6,0,10,14,8,0,6,4,0,14,0,0,6,4,4,6,0,4,4,6,2],
[0,10,15,4,14,4,7,4,10,3,8,14,0,10,0,4,9,4,0,0,0,4,8,0,10,2,12,6,4,14,4,10,10,6,2,14,10,8,10,14,6,10,14,4,6,10,6,6],
[0,6,6,10,6,8,0,0,8,0,6,6,0,8,6,8,0,0,6,0,0,0,0,10,0,14,6,8,8,0,4,10,14,6,6,8,6,6,14,8,0,10,8,8,0,10,8,0],
[0,2,12,2,14,4,2,4,10,0,3,14,6,10,10,4,6,4,10,6,15,6,2,8,10,4,14,12,2,4,4,10,8,12,4,0,8,8,8,12,2,8,12,8,6,8,12,0],
[0,6,6,10,6,14,10,0,2,0,6,6,0,2,6,14,0,0,6,0,0,6,0,10,14,0,14,10,0,0,6,12,0,12,4,0,14,8,6,10,0,8,10,10,0,8,10,14],
[0,2,10,6,6,2,6,6,0,8,2,6,0,4,2,2,2,10,2,0,2,2,8,6,14,2,2,8,6,0,12,14,6,12,2,6,2,6,6,8,12,6,14,4,6,6,0,2],
[0,12,12,12,2,10,6,12,4,0,12,2,2,4,12,10,14,12,12,2,4,14,6,10,14,0,12,14,4,4,4,14,4,12,12,14,
12,2,4,8,4,14,8,10,4,14,2,2],[0,6,6,2,10,6,2,10,6,0,6,10,10,6,0,6,10,10,0,10,10,0,2,2,6,0,12,0,12,4,12,
6,2,12,0,12,12,10,2,12,4,8,12,12,10,8,2,10],[0,4,9,5,10,8,7,10,0,13,2,10,10,0,12,8,13,10,12,10,
10,14,1,10,6,10,14,14,6,4,8,6,10,14,4,6,14,10,14,6,4,10,6,6,10,10,4,4],
[0,4,2,0,10,2,14,10,0,8,15,6,0,0,2,2,8,10,2,4,15,12,14,8,6,2,2,6,0,14,2,6,6,8,8,8,2,4,6,12,14,0,12,0,14,0,6,2],
[0,10,12,10,6,10,13,10,0,5,0,6,6,8,0,10,10,10,0,6,10,10,12,0,12,10,10,4,0,4,8,12,0,14,
10,0,10,12,0,0,12,0,0,14,12,0,0,0],[0,2,10,2,12,6,13,8,0,7,0,6,0,0,6,6,2,14,14,0,2,8,4,8,0,6,0,0,0,12,12,
0,0,0,0,0,4,0,0,10,14,0,10,12,14,0,0,6],[0,12,7,7,2,8,11,0,0,3,0,2,0,0,8,12,3,0,8,
0,14,10,15,10,10,14,14,0,0,0,6,10,0,14,14,0,14,8,0,0,0,0,0,0,0,0,0,8],
[0,0,4,0,10,14,0,12,8,0,6,10,10,8,14,14,14,12,14,10,14,4,0,0,6,4,4,8,4,6,0,14,14,0,4,14,4,10,8,2,6,0,2,12,6,0,8,8],
[0,10,10,12,4,8,2,10,10,8,4,4,0,0,2,14,8,10,2,10,8,8,2,12,10,14,8,10,14,6,8,10,0,0,6,14,8,10,0,0,4,14,0,0,4,10,10,6]
,[0,0,2,6,10,12,14,0,2,8,13,10,6,2,2,12,12,12,2,6,5,6,4,4,2,6,8,6,6,12,12,8,10,
6,12,6,8,8,10,6,12,12,6,14,12,12,6,4],[0,6,6,6,8,10,6,6,6,0,12,8,6,6,4,4,6,8,4,6,6,6,0,6,12,14,6,14,6,0,8,12,
8,6,14,6,6,6,8,6,0,0,6,6,0,0,14,6],[0,12,1,4,10,12,1,8,10,3,4,10,0,10,0,12,15,8,
0,0,6,2,4,8,10,6,0,2,6,0,12,0,10,2,4,6,0,12,2,12,0,4,12,14,0,4,2,0],
[0,10,10,0,4,0,0,14,4,0,10,12,14,14,0,0,0,4,0,14,0,0,6,0,2,10,0,0,0,14,6,2,8,12,2,0,0,0,8,0,14,8,0,0,14,8,0,8],
[0,0,0,10,10,8,0,4,10,12,0,10,10,10,10,8,0,4,10,10,0,0,2,10,12,0,4,4,0,8,6,12,0,0,14,0,14,10,10,6,2,0,6,0,2,0,4,8],
[0,0,0,0,8,14,10,0,10,0,10,8,8,10,10,14,6,0,10,8,6,0,0,0,6,6,8,14,8,0,6,6,0,2,6,8,8,8,0,0,8,8,0,14,6,8,4,0],
[0,12,8,10,2,10,6,6,8,0,14,2,12,8,2,10,6,6,2,8,6,14,14,10,14,6,4,14,14,12,10,14,12,8,6,
14,4,14,12,8,6,14,8,12,6,8,8,12],[0,14,14,6,10,8,0,12,14,0,14,10,10,14,6,8,14,12,6,10,14,8,10,6,6,6,6,0,8,10,4,6,
6,6,14,8,6,0,6,4,2,6,12,6,12,6,0,2],[0,2,2,14,10,10,6,4,2,4,0,10,10,2,14,10,12,
4,10,10,12,8,6,14,2,0,0,10,12,8,0,2,14,4,14,12,0,2,14,6,10,14,6,12,10,14,4,10],
[0,6,11,1,2,0,15,10,0,13,8,2,10,0,12,0,1,10,12,10,6,10,1,14,0,10,0,6,2,10,6,0,14,
12,6,2,0,12,14,2,10,10,12,12,10,8,6,0],[0,4,12,12,0,4,12,2,6,8,4,4,2,6,14,4,12,2,14,2,12,14,14,12,12,14,6,6,6,2,
4,12,12,6,2,6,6,14,12,6,2,0,0,0,2,10,6,10],[0,14,14,2,0,10,0,2,6,0,8,0,2,6,6,
6,4,2,6,2,12,8,14,2,6,10,6,12,0,2,4,6,10,6,12,6,12,6,0,0,2,0,0,0,2,0,12,12],
[0,6,6,14,14,12,10,8,12,0,4,14,8,8,8,12,8,8,8,8,8,6,10,6,6,6,6,14,8,14,12,6,14,
8,0,14,12,14,14,8,14,12,8,8,14,12,14,2],[0,9,5,1,8,12,15,2,6,7,12,14,10,6,0,12,5,2,10,8,0,5,11,14,12,8,2,0,4,0,
12,12,8,0,12,4,2,8,8,4,4,10,0,2,4,10,0,6],[0,4,2,12,14,10,13,12,0,1,4,4,4,0,14,
10,2,12,12,14,2,4,8,6,0,14,8,10,6,4,0,0,0,0,12,6,8,14,0,12,14,12,12,4,14,12,10,4],
[0,6,14,14,4,8,14,14,14,0,0,4,8,4,14,14,10,14,8,8,10,0,10,14,14,12,12,12,14,8,8,14,12,
12,14,14,12,4,12,2,14,4,2,8,14,4,12,8],[0,6,4,4,6,12,1,12,0,9,14,6,6,14,2,6,10,6,2,6,10,6,10,14,10,2,2,4,6,14,
6,10,0,4,14,6,2,6,0,6,12,8,6,6,12,8,4,8],[0,6,12,10,0,4,4,14,8,14,4,0,8,2,4,4,
10,14,10,14,6,4,10,10,12,2,8,12,2,8,10,12,6,14,0,2,8,6,6,8,8,8,8,8,8,8,12,4],
[0,11,7,7,10,12,15,8,4,15,8,10,10,14,2,10,7,2,2,10,10,11,11,12,14,4,2,0,10,2,6,2,6,
6,12,10,2,4,6,0,10,10,0,0,10,10,0,0],[0,6,8,10,8,0,8,14,8,10,2,8,8,8,0,10,2,14,6,14,2,12,8,14,14,0,10,8,12,8,4,
14,4,12,14,12,10,8,4,12,8,6,12,12,8,6,8,4],[0,6,6,0,14,4,6,10,6,0,6,12,6,6,10,4,
12,10,4,6,12,12,6,0,0,4,6,6,14,6,4,0,10,6,4,14,6,8,6,6,12,8,6,12,12,8,6,6],
[0,14,14,6,6,4,6,14,14,0,4,0,4,14,4,4,14,6,4,14,14,4,0,6,14,6,12,0,0,12,14,
14,14,0,8,0,12,0,14,12,2,14,12,12,2,14,0,4]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,8,0,8,4,0,10,14,8,0,8,14,14,4,4,0,10,4,14,8,8,8,8,6,4,4,14,14,12,4,6,14,12,4,10,4,6,6,2,4,14,2,14,14,0,14,4],
[0,0,8,0,6,8,0,6,0,8,0,6,0,0,8,8,0,6,8,0,8,8,8,8,0,8,8,12,0,6,8,6,0,4,8,0,8,8,14,14,8,0,14,12,8,14,0,8],
[0,0,0,0,14,12,0,8,0,0,0,14,0,0,12,12,0,14,14,10,0,0,0,0,0,12,12,0,0,8,10,0,6,0,2,0,10,0,6,2,14,0,2,8,14,0,0,12],
[0,0,0,0,6,10,14,14,0,0,4,8,6,12,2,10,2,6,2,6,2,6,14,2,12,6,0,12,4,8,2,12,6,12,10,4,6,3,4,6,12,14,10,8,12,7,12,4],
[0,8,8,0,12,8,0,6,8,0,14,8,12,0,0,10,8,6,0,12,8,10,6,6,8,4,4,2,6,2,5,10,14,8,0,8,4,8,14,4,2,12,4,2,0,12,5,12],
[0,0,0,0,10,8,0,4,2,0,0,10,8,2,14,6,0,4,10,8,0,0,0,0,4,8,8,2,2,8,2,4,2,6,8,2,8,2,6,2,2,2,2,10,8,2,8,14],
[0,0,0,2,2,0,6,2,10,0,14,10,2,10,6,12,2,4,6,2,0,14,4,2,2,14,4,4,0,8,12,2,10,0,6,6,4,2,7,0,14,6,0,15,8,6,4,12],
[0,0,0,0,2,8,2,8,0,0,6,2,8,2,12,0,6,8,12,8,0,0,6,0,13,12,6,10,12,6,8,0,8,14,14,12,8,10,8,0,6,12,8,8,6,12,4,5],
[0,0,0,0,6,8,0,0,8,0,0,6,8,8,8,8,0,0,8,8,0,0,0,0,8,8,8,8,8,0,0,8,8,8,8,8,4,10,8,8,8,8,2,8,8,2,8,8],
[0,0,8,0,1,9,0,1,3,8,0,1,3,15,9,9,0,1,9,1,8,8,8,8,7,9,9,3,3,15,9,7,13,3,3,5,3,1,13,5,13,3,5,5,13,3,3,9],
[0,2,2,14,4,4,14,14,6,0,4,12,0,6,12,4,14,12,12,12,6,4,0,14,12,12,6,4,12,2,10,12,14,6,14,12,6,
4,1,12,12,2,12,5,12,10,4,2],[0,0,0,0,4,14,12,2,2,0,8,4,0,0,6,6,8,2,6,0,8,8,12,0,13,2,8,10,14,0,14,
10,0,6,6,14,0,10,4,14,8,2,12,0,2,12,8,1],[0,14,14,6,0,10,10,0,8,0,14,0,0,8,6,10,4,0,14,2,4,
4,0,2,6,12,3,12,4,6,14,6,12,0,0,10,0,0,12,14,6,2,12,12,13,2,12,4],
[0,6,6,8,14,8,8,12,14,0,2,14,6,6,6,6,6,12,6,6,6,2,8,8,14,8,4,4,8,8,3,4,6,14,6,0,4,4,6,6,4,2,6,4,6,2,1,14],
[0,14,14,6,2,6,6,8,12,0,14,2,8,12,14,6,0,12,0,0,4,8,0,6,0,0,2,8,5,14,4,8,2,4,10,2,8,10,2,8,0,14,5,8,8,8,6,10],
[0,0,8,0,2,2,0,0,0,8,0,2,10,2,12,12,0,10,12,10,8,8,8,8,2,2,2,8,0,6,0,2,0,4,2,0,2,8,0,8,8,0,8,6,8,12,10,12],
[0,10,10,4,12,0,2,8,2,0,10,10,10,2,10,0,8,0,6,10,8,8,2,12,8,12,6,6,4,2,6,4,12,0,8,4,6,7,6,0,8,10,0,12,2,1,0,14],
[0,2,6,8,14,6,8,6,6,0,2,14,14,6,4,6,2,6,2,6,2,0,8,8,6,0,14,0,1,0,8,8,2,6,8,4,0,14,2,14,14,6,1,4,14,6,8,0],
[0,10,10,12,12,0,10,12,0,12,2,12,14,0,8,0,2,12,0,12,2,2,12,12,2,0,11,10,8,6,0,2,2,10,12,10,
14,12,12,6,0,10,0,8,9,4,10,2],[0,0,8,0,15,15,0,9,3,8,0,5,3,3,15,15,0,9,9,5,8,8,8,8,1,15,15,3,3,5,15,
1,9,11,5,1,15,15,15,13,5,3,13,15,5,3,3,15],[0,0,8,0,8,8,0,2,6,8,0,8,12,4,14,8,0,2,14,8,8,
8,8,8,0,8,8,14,6,12,10,0,6,14,8,6,8,14,6,6,0,6,12,4,0,6,12,14],
[0,0,0,0,10,10,0,6,8,0,0,10,8,8,10,6,0,6,8,8,0,0,0,0,8,10,10,8,8,0,14,2,2,8,4,2,12,6,8,6,10,8,6,0,10,8,8,10],
[0,0,0,0,0,6,0,2,14,0,0,10,8,8,0,8,0,2,0,8,0,0,0,0,12,6,6,8,14,8,8,12,14,10,6,14,6,10,14,14,8,14,14,14,8,14,8,0],
[0,0,10,2,5,0,0,4,12,0,10,8,8,12,8,2,10,12,2,8,10,10,6,12,0,2,6,14,12,0,14,14,10,12,9,12,6,2,10,4,0,0,4,2,12,2,14,6]
,[0,2,2,10,2,2,12,14,0,14,2,2,14,0,0,11,4,2,0,14,4,4,12,10,2,8,4,11,4,6,8,10,12,
6,10,4,0,2,12,12,10,10,2,12,10,0,4,6],[0,12,12,14,2,5,4,6,12,0,4,2,6,14,6,8,12,4,6,0,12,4,4,14,10,10,10,4,14,8,2,
10,12,1,12,8,10,6,12,12,0,4,12,4,0,4,6,2],[0,6,12,0,12,6,0,2,12,0,10,12,15,12,4,6,
10,10,10,12,10,10,0,0,2,6,10,2,8,2,14,14,12,0,2,0,12,14,12,8,15,6,0,14,2,8,8,2],
[0,12,12,0,6,8,8,6,9,0,0,8,10,12,2,10,10,12,12,10,10,0,8,0,6,0,10,14,14,0,6,15,0,6,8,14,4,4,2,14,0,14,14,10,0,14,6,2
],[0,8,8,14,14,4,14,0,10,10,8,12,8,10,7,4,8,0,4,14,8,8,14,14,2,14,0,6,14,0,10,2,
6,10,4,0,8,8,6,11,0,10,4,4,2,10,6,0],[0,10,10,0,8,6,0,1,6,6,0,10,14,8,2,6,6,10,2,8,12,10,0,0,4,10,6,12,12,12,10,
4,15,0,4,12,6,6,6,2,6,8,2,4,6,0,12,8],[0,8,14,6,14,6,12,4,8,0,8,6,12,8,14,0,
8,1,0,12,8,14,2,6,12,13,4,12,14,8,14,12,6,4,0,14,4,4,8,12,8,10,12,12,0,0,12,4],
[0,10,8,14,8,12,2,6,8,10,8,8,8,15,14,4,10,6,14,14,10,8,14,14,10,6,0,14,0,7,2,8,8,0,10,0,0,12,8,6,8,2,12,6,8,2,14,8],
[0,2,2,10,2,10,0,6,8,10,4,9,0,2,14,10,8,4,14,2,8,14,10,10,0,12,0,6,6,12,14,0,2,12,8,
6,0,4,10,10,14,15,12,12,14,12,6,14],[0,12,2,2,12,10,0,14,4,2,0,6,6,12,10,1,0,14,0,6,0,4,0,2,10,4,2,9,8,10,12,2,
2,6,10,8,2,4,2,14,12,14,14,10,8,14,0,0],[0,2,2,8,14,8,0,6,10,10,0,8,3,10,14,2,6,4,
0,6,6,6,10,8,0,4,8,8,6,6,2,0,14,8,6,14,6,12,14,6,3,0,6,8,0,8,8,0],
[0,8,14,4,10,8,4,12,6,0,8,12,12,0,1,8,6,12,4,14,6,14,14,4,0,14,4,8,6,12,14,0,4,12,12,4,12,12,4,1,4,2,8,14,10,2,14,6]
,[0,0,0,14,2,14,0,14,4,2,14,2,6,4,8,4,2,4,15,14,4,14,4,14,6,8,4,10,14,4,14,0,12,0,2,7,4,0,12,4,4,0,6,4,12,12,10,0
],[0,6,4,4,6,8,14,2,14,0,8,6,8,4,10,8,2,2,2,15,2,4,14,2,14,4,2,0,4,8,10,14,2,6,0,4,11,6,2,6,8,8,14,6,10,8,0,14],
[0,10,10,8,2,10,0,8,14,0,6,11,0,14,8,4,12,2,8,8,0,12,0,8,14,8,0,10,14,12,8,14,6,0,
14,14,0,8,14,14,14,9,12,0,14,12,10,12],[0,10,10,6,12,8,2,14,0,0,10,12,14,10,10,8,2,1,2,14,2,10,12,2,14,3,8,12,6,0,
8,14,4,12,0,6,8,14,2,8,12,14,14,6,14,0,2,4],[0,4,6,2,4,6,2,12,0,0,2,14,14,9,4,
6,0,12,4,14,0,2,0,2,6,0,10,12,2,7,8,8,8,10,2,14,10,2,8,14,14,6,14,4,14,6,4,10],
[0,0,0,0,6,14,8,13,0,0,6,12,14,8,0,14,12,4,10,14,12,0,8,10,14,2,2,14,10,10,14,8,3,
14,8,10,12,0,12,0,14,6,0,0,14,14,14,6],[0,14,14,14,10,12,12,0,0,8,0,6,8,0,14,12,0,0,7,8,14,0,2,8,12,6,2,12,6,10,
12,12,6,4,4,13,10,14,12,8,2,14,6,6,10,14,12,0],[0,12,12,12,7,12,0,8,14,0,4,4,0,14,10,
4,6,8,10,10,12,4,6,12,14,2,6,6,2,6,10,0,8,8,15,12,6,10,0,12,14,2,12,4,14,0,6,10],
[0,6,14,0,10,14,2,12,14,0,0,10,0,14,6,14,6,2,6,9,12,10,2,2,14,12,4,14,4,6,10,8,6,14,4,12,11,10,6,10,8,8,2,2,6,8,2,10
],[0,14,2,0,12,0,10,10,15,0,12,4,12,12,8,6,6,10,8,12,6,12,0,10,2,4,14,0,8,4,10,9,
0,8,2,2,14,10,14,0,2,6,0,6,2,6,8,12],[0,6,6,4,8,5,10,6,14,12,6,8,6,4,2,2,0,8,2,6,6,0,10,4,8,12,14,12,12,12,8,
0,0,7,6,12,8,8,6,0,14,2,4,4,14,2,10,14]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,8,0,14,2,0,12,6,8,0,14,0,6,12,2,0,12,12,0,8,8,8,8,4,12,2,0,6,6,2,4,6,8,2,10,2,0,12,10,4,0,10,6,0,6,0,12],
[0,0,8,0,0,6,0,12,14,8,0,0,14,14,6,6,0,12,6,14,8,8,8,8,14,6,6,2,14,14,6,2,14,2,6,14,6,12,0,6,12,14,6,4,12,10,14,6],
[0,0,0,0,10,0,0,4,6,0,0,10,6,6,0,0,0,8,6,6,0,0,0,0,6,0,0,12,6,8,8,6,12,12,6,6,12,4,0,10,10,6,10,12,10,6,12,6],
[0,0,0,0,4,14,12,10,0,0,2,12,2,10,2,14,12,15,12,2,12,6,2,14,2,5,10,2,2,8,6,2,12,2,8,2,14,2,6,12,10,2,8,10,6,8,2,4],
[0,8,8,0,12,10,4,10,8,0,4,6,12,7,12,2,8,10,12,12,8,2,4,4,2,14,4,4,4,1,8,8,6,14,14,2,4,14,6,0,2,2,0,0,14,2,4,6],
[0,0,0,0,7,9,0,7,3,0,0,7,9,3,15,5,0,7,3,9,0,0,0,0,7,9,9,3,3,9,3,7,3,7,9,3,9,15,9,3,5,3,3,9,9,3,3,9],
[0,12,12,12,12,12,6,14,14,0,14,11,2,14,14,6,10,12,14,12,12,8,2,12,6,14,14,4,10,8,14,6,8,6,8,14,14,
6,8,14,12,5,14,14,14,10,4,14],[0,0,0,0,6,8,10,4,2,0,4,6,4,10,12,7,4,4,12,4,0,4,12,0,0,2,4,15,12,12,
2,0,6,12,6,12,2,14,6,6,6,6,12,14,6,6,14,4],[0,0,0,0,9,13,0,15,1,0,0,9,11,1,7,13,0,15,7,11,
0,0,0,0,1,7,13,11,1,1,11,1,1,11,13,1,1,11,1,1,11,11,13,1,11,11,11,7],
[0,0,8,0,12,6,0,14,0,8,0,12,0,4,6,6,0,14,6,12,8,8,8,8,4,6,0,0,10,12,6,4,10,0,0,0,0,12,10,10,10,0,10,10,10,0,0,6],
[0,14,14,2,9,0,0,0,2,0,10,4,0,2,12,10,10,8,12,10,0,10,0,2,6,6,2,2,2,0,12,6,8,12,9,2,2,6,8,2,2,14,2,12,2,8,2,8],
[0,12,12,0,4,7,2,2,6,0,4,4,0,8,10,2,10,2,10,0,10,10,2,0,12,8,10,0,14,8,4,12,0,13,
12,14,4,8,12,12,12,0,14,0,12,12,10,14],[0,6,6,12,14,2,0,10,4,10,6,14,12,4,14,2,10,10,13,4,10,10,10,0,6,12,10,6,14,
10,4,6,12,0,8,15,10,14,12,12,10,6,6,12,10,6,6,10],[0,12,12,14,10,2,14,0,11,0,14,4,14,6,
12,4,12,0,12,14,12,14,8,14,8,12,10,2,14,6,8,9,0,2,12,8,10,6,0,8,8,12,8,6,14,12,2,6],
[0,8,14,4,12,2,4,8,12,0,8,12,8,12,10,2,14,14,2,7,10,14,0,4,14,4,12,2,4,8,4,8,2,0,10,4,13,10,2,14,8,6,14,14,2,6,4,4],
[0,0,8,0,10,14,0,14,0,8,0,10,0,6,14,14,0,10,14,0,8,8,8,8,0,4,4,12,6,6,2,0,0,10,14,6,4,10,0,4,8,6,4,6,8,10,0,14],
[0,6,6,2,8,8,12,9,2,0,6,10,14,12,6,8,8,10,0,14,8,6,12,12,14,4,8,14,4,4,12,2,11,14,14,4,8,14,10,6,6,8,6,14,6,8,10,8],
[0,8,14,8,14,14,8,6,14,0,8,14,11,14,14,14,0,12,0,6,0,8,14,8,14,8,8,8,2,6,10,12,6,8,14,2,14,14,6,2,3,10,2,2,8,6,14,6]
,[0,14,14,2,0,12,10,0,0,10,12,0,0,0,9,12,6,0,4,2,6,6,10,2,12,8,0,8,10,0,12,12,0,
6,4,0,0,0,12,13,0,10,12,0,6,12,8,12],[0,0,8,0,2,14,0,8,0,8,0,6,0,0,14,14,0,8,14,6,8,8,8,8,8,14,14,6,0,0,14,8,
6,4,4,12,14,6,4,10,0,0,10,12,0,0,6,4],[0,0,8,0,10,2,0,6,0,8,0,10,6,12,8,2,0,6,
8,10,8,8,8,8,10,2,2,6,0,6,6,10,0,0,2,0,2,0,0,0,10,0,4,6,10,0,0,2],
[0,0,0,0,6,4,0,4,4,0,0,6,4,4,4,8,0,4,0,4,0,0,0,0,4,4,14,4,14,10,8,0,14,4,14,14,4,8,14,2,8,4,2,0,8,4,4,4],
[0,0,0,0,14,12,0,14,0,0,0,10,0,0,12,2,0,14,12,0,0,0,0,0,4,2,2,0,6,0,12,4,0,4,12,6,2,10,6,6,0,6,6,6,0,6,0,12],
[0,14,10,10,6,14,0,14,12,0,10,6,6,12,0,12,10,4,0,6,14,10,0,12,6,2,12,4,6,10,10,2,14,6,10,
6,12,6,9,14,10,2,14,9,4,10,4,6],[0,2,2,10,0,8,6,14,15,12,0,12,14,4,2,14,6,10,2,14,6,6,6,10,2,8,6,2,8,8,10,
1,12,2,8,8,0,12,12,0,0,4,0,14,0,8,2,14],[0,14,14,8,12,8,14,14,8,0,0,12,14,14,12,8,14,8,
12,10,14,6,14,8,11,4,0,6,8,2,8,0,6,10,14,10,12,6,6,14,10,14,4,8,10,14,4,11],
[0,0,14,12,6,10,12,12,14,12,4,6,12,14,2,10,4,2,3,12,4,4,12,12,4,0,6,14,4,6,2,
14,8,0,8,3,14,10,8,14,6,0,4,4,6,14,14,10],[0,10,10,0,12,2,8,10,10,0,8,10,14,10,8,8,2,10,4,14,2,8,2,0,10,8,2,8,2,
0,5,0,0,10,0,14,4,8,4,14,14,6,14,10,14,6,13,14],[0,10,14,6,6,12,6,8,12,2,10,2,4,12,
10,12,10,8,10,5,10,10,6,6,4,14,2,12,8,2,2,4,10,10,6,0,1,0,10,6,12,2,6,6,2,2,12,12],
[0,6,6,4,0,2,0,0,4,4,6,6,6,2,12,2,2,0,12,6,0,6,0,0,0,8,12,12,2,6,12,0,0,14,4,2,12,3,10,8,8,8,8,14,8,7,12,10],
[0,0,4,0,12,6,12,8,6,0,4,6,12,6,4,6,0,8,2,12,0,4,10,10,4,4,12,6,4,14,8,4,12,14,8,4,12,1,10,6,12,14,6,12,6,15,6,2],
[0,2,12,4,4,10,6,4,12,0,14,4,14,12,4,4,12,4,4,2,12,14,10,4,12,14,14,14,6,2,15,14,2,12,12,0,14,2,2,2,2,8,0,12,2,8,9,4
],[0,0,0,12,14,6,0,12,2,12,10,14,0,2,12,6,10,6,12,14,0,12,0,12,4,14,4,14,8,12,4,4,
4,4,12,8,4,14,9,10,12,0,14,13,12,0,14,6],[0,14,14,0,10,10,2,14,14,6,8,10,8,8,12,10,2,14,0,8,2,4,2,0,3,6,4,14,2,0,
10,14,0,10,0,2,14,12,0,6,14,2,10,8,2,2,8,7],[0,4,4,2,14,2,0,10,14,0,12,14,10,14,12,
14,2,12,2,10,2,2,0,2,14,0,8,14,13,10,14,8,0,14,2,8,10,2,0,10,10,0,5,8,10,10,2,12],
[0,0,0,14,0,14,14,14,14,0,0,6,8,10,10,14,2,14,10,14,2,0,8,14,10,0,13,10,4,14,14,10,
14,14,0,6,8,0,14,10,10,12,4,4,11,12,8,2],[0,14,14,12,14,12,0,12,2,14,2,14,12,2,10,0,4,12,10,6,8,2,14,12,12,0,7,0,
2,2,0,14,12,4,6,8,12,6,12,4,2,0,2,8,1,10,0,4],[0,0,2,10,2,4,4,12,14,0,0,2,12,
2,14,4,14,12,8,12,14,2,4,6,2,2,4,0,9,2,14,14,8,2,14,14,10,2,8,12,4,2,1,2,12,2,6,2],
[0,0,0,8,10,0,0,9,2,0,2,0,0,14,14,2,0,8,14,10,6,8,0,8,14,0,6,14,6,8,6,14,3,14,6,6,6,12,4,6,10,10,0,14,10,10,14,0],
[0,12,12,6,11,14,8,4,0,0,12,0,14,2,12,10,4,4,6,14,4,12,2,0,6,6,2,12,6,0,10,6,6,12,15,6,2,14,14,2,14,0,2,14,12,6,0,10
],[0,2,6,4,4,5,4,2,6,0,12,6,0,12,4,10,0,2,4,0,0,12,14,4,8,10,14,6,4,10,8,0,6,1,2,14,14,10,6,6,0,6,6,4,0,6,12,8],
[0,2,2,0,10,0,2,14,0,0,8,11,2,10,2,0,4,8,4,14,4,2,8,0,10,8,2,6,14,10,14,10,10,6,12,14,14,8,10,14,14,13,14,0,14,8,6,8
],[0,0,0,10,12,0,14,2,2,10,4,0,9,2,6,0,4,6,12,14,14,14,4,10,4,0,12,2,6,2,0,4,
8,10,6,6,6,0,12,6,1,0,14,12,12,10,2,4],[0,14,14,2,2,14,0,4,14,0,6,2,0,14,0,8,14,15,12,2,14,0,6,2,12,11,12,6,0,0,
8,2,10,2,8,12,12,12,0,12,12,6,12,4,6,8,6,4],[0,10,0,14,12,2,14,12,0,0,4,12,6,0,9,
2,10,10,14,12,10,14,4,4,0,0,6,14,12,12,4,0,6,6,8,6,6,12,6,1,6,0,2,2,8,0,4,2],
[0,4,0,0,12,2,12,12,0,0,10,6,14,0,0,3,4,12,0,14,4,4,12,12,10,8,10,3,2,10,0,10,0,14,0,2,10,6,10,4,4,8,4,2,4,8,4,12],
[0,6,6,4,0,6,4,0,2,4,2,0,0,3,4,6,2,4,4,0,6,2,10,4,0,14,8,4,10,3,0,10,0,10,6,10,8,14,0,8,8,8,14,14,8,8,12,10]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,4,0,0,0,4,0,0,4,14,4,10,0,0,0,10,14,0,0,0,0,8,10,0,14,4,4,0,8,4,2,0,8,0,4,8,14,14,14,14,2,14,10,14,10],
[0,0,0,0,8,12,0,0,12,0,0,8,12,12,12,12,0,0,12,12,0,0,0,0,12,12,12,0,12,14,12,12,12,6,12,
12,12,6,4,0,0,12,0,0,0,6,12,12],[0,0,0,0,10,4,0,4,14,0,0,10,14,14,4,4,0,4,0,14,0,0,0,0,14,4,4,4,14,4,8,14,
4,4,10,14,14,14,4,14,0,14,14,8,0,14,4,10],[0,0,0,0,8,4,0,4,0,0,8,0,10,0,6,14,14,1,6,
4,14,14,0,8,12,9,4,12,6,14,8,12,2,12,0,6,4,6,12,10,4,4,6,4,4,2,12,4],
[0,0,0,0,2,4,10,6,0,0,0,2,2,7,6,12,0,6,6,2,0,4,10,0,2,4,4,2,8,11,2,8,6,12,4,0,4,14,6,8,0,4,8,4,10,4,10,14],
[0,0,0,0,11,5,0,3,3,0,0,11,9,3,11,15,0,3,15,9,0,0,0,0,3,5,5,3,3,1,7,3,3,5,5,3,5,7,3,3,9,3,3,7,9,3,3,5],
[0,8,8,14,6,8,14,10,4,0,8,13,6,14,2,8,0,8,12,6,8,8,8,14,8,12,14,4,4,4,4,8,0,0,10,4,14,8,0,14,4,9,14,14,6,6,4,4],
[0,0,0,0,2,0,4,6,4,0,10,12,6,12,2,7,0,6,2,6,0,10,0,0,2,4,8,7,4,10,2,2,4,12,6,4,0,6,4,4,6,4,8,4,6,4,14,10],
[0,0,0,0,13,13,0,9,9,0,0,13,3,9,7,13,0,9,7,3,0,0,0,0,9,7,13,3,9,7,1,9,9,3,13,9,1,5,9,9,3,3,9,1,3,3,3,7],
[0,0,0,0,0,0,0,12,6,0,0,0,6,10,0,0,0,12,0,0,0,0,0,0,0,0,10,6,0,14,0,0,0,6,10,12,10,0,4,12,8,6,12,12,8,6,6,0],
[0,12,12,0,7,2,4,0,10,0,10,10,0,4,0,2,0,8,10,0,4,10,0,0,4,12,0,6,12,14,2,4,4,10,11,12,0,4,12,12,0,14,12,4,12,8,6,0],
[0,4,4,0,14,7,12,6,0,0,8,8,0,2,8,10,8,6,8,0,8,8,12,0,14,8,8,12,0,0,4,6,0,1,6,0,4,8,12,4,14,10,12,2,14,10,6,0],
[0,10,0,0,12,2,10,0,6,0,10,12,4,6,10,2,10,6,1,12,10,10,0,4,6,0,10,4,14,0,10,6,4,4,4,7,2,12,4,12,2,14,6,4,2,10,4,2],
[0,12,12,4,14,12,4,14,3,0,8,14,4,6,12,14,12,14,12,4,12,8,4,4,0,6,12,12,4,2,10,9,2,12,
12,0,12,14,2,10,8,4,10,0,4,4,12,2],[0,8,8,10,14,14,10,10,2,10,8,14,10,2,12,14,12,10,4,1,8,2,10,10,10,6,6,10,10,10,
14,6,4,2,12,2,15,2,4,12,2,0,12,10,12,0,2,12],[0,0,0,0,10,0,0,12,14,0,0,10,14,10,0,
0,0,12,0,14,0,0,0,0,10,6,6,8,4,2,2,10,14,0,0,4,6,0,4,8,2,4,8,6,2,8,14,0],
[0,12,12,8,10,6,14,1,6,0,12,12,4,6,12,0,12,10,12,14,12,0,14,4,6,10,8,4,4,8,0,10,15,14,0,4,8,8,6,0,8,0,0,10,8,0,4,2],
[0,4,4,4,0,4,4,0,4,10,4,0,13,4,4,4,0,0,6,0,0,4,14,4,4,4,10,10,12,0,2,12,4,4,14,12,0,0,4,12,13,2,4,10,10,2,14,4],
[0,14,4,12,14,8,0,14,0,0,2,14,0,0,1,8,8,4,4,2,8,8,0,12,14,6,0,0,6,14,8,14,10,4,8,12,0,14,10,1,0,0,8,4,14,2,0,2],
[0,0,0,0,2,6,0,0,14,0,0,2,14,14,6,6,0,0,6,10,0,0,0,0,2,6,6,4,14,10,6,2,4,8,12,8,6,12,2,0,10,14,0,6,10,14,4,12],
[0,0,0,0,8,12,0,8,14,0,0,8,4,8,2,12,0,8,2,8,0,0,0,0,0,12,12,10,14,2,12,0,14,10,12,
14,12,8,4,14,14,14,14,4,14,14,14,12],[0,0,0,0,12,2,0,8,12,0,0,12,12,12,2,6,0,8,12,12,0,0,0,0,12,2,12,12,6,6,12,12,
6,12,12,6,8,8,6,8,12,12,8,12,12,12,12,2],[0,0,0,0,2,8,0,8,8,0,0,2,8,8,8,4,0,
8,8,8,0,0,0,0,10,14,14,8,14,8,4,10,8,8,8,14,14,8,8,14,8,14,14,14,8,14,8,8],
[0,10,10,4,2,2,0,10,4,0,0,2,4,4,0,10,4,0,0,0,4,10,6,6,4,10,14,12,4,8,2,14,4,12,4,4,14,2,7,0,8,4,0,3,8,12,12,2],
[0,14,14,2,12,2,0,6,11,10,2,12,6,8,10,0,14,2,10,6,14,14,0,2,14,4,14,2,6,12,4,5,8,2,8,0,14,2,8,10,2,6,10,10,2,6,2,12]
,[0,8,8,4,8,0,4,6,10,0,4,8,14,0,8,0,8,10,8,14,8,4,4,4,5,8,6,6,4,4,0,2,4,2,8,6,6,8,4,0,4,4,0,6,4,4,4,7],
[0,12,10,6,4,10,6,6,10,0,6,4,0,10,10,10,6,10,3,8,6,6,0,6,10,10,10,6,6,0,6,10,8,2,12,13,2,4,8,8,2,14,14,6,2,6,6,10],
[0,6,6,0,10,0,12,4,8,0,10,2,0,8,4,6,10,4,4,0,10,10,12,0,8,10,10,2,14,10,11,6,0,12,10,
14,12,10,6,4,6,0,10,12,6,0,15,10],[0,14,14,12,14,8,12,12,0,2,14,8,0,0,14,8,4,12,6,9,4,4,12,12,12,12,4,12,0,6,8,6,
2,4,6,8,11,0,2,14,8,0,14,12,14,0,0,4],[0,14,14,10,8,2,0,14,8,0,4,14,6,0,2,2,4,
14,14,6,2,14,6,10,8,2,2,8,4,12,2,8,10,0,2,4,2,3,12,4,8,0,4,4,2,7,8,10],
[0,2,2,6,12,8,6,6,4,0,12,6,4,0,10,8,2,6,2,4,8,2,4,6,8,2,10,4,12,4,4,8,10,0,2,12,10,1,8,12,8,4,12,0,4,13,4,6],
[0,12,0,2,8,10,10,12,2,0,12,4,6,2,2,4,12,12,2,6,12,12,0,2,2,8,6,8,8,0,15,4,6,14,12,8,0,12,6,8,0,6,6,6,0,6,11,0],
[0,6,6,6,2,10,0,10,6,0,10,2,8,6,10,6,12,4,10,0,12,12,10,0,2,10,2,4,8,4,14,2,0,4,0,8,2,2,13,0,8,0,6,1,8,8,4,10],
[0,2,2,12,2,4,12,6,10,12,2,2,2,4,8,4,4,6,8,2,4,12,12,12,15,8,10,14,6,0,4,2,12,2,8,0,10,14,12,0,2,8,0,10,6,8,0,13],
[0,0,4,12,6,2,0,6,0,0,4,6,8,0,10,2,8,14,0,8,8,8,0,12,6,8,8,14,15,6,8,6,0,4,8,2,10,8,0,12,0,0,15,2,8,12,14,4],
[0,4,4,4,2,4,4,4,14,12,4,14,6,14,12,4,0,4,12,12,0,4,0,4,4,4,3,2,4,4,10,14,4,12,4,6,6,14,4,2,8,4,4,2,1,4,0,2],
[0,10,10,0,2,0,0,10,6,8,12,2,2,6,12,0,4,10,12,12,10,12,4,0,10,0,5,8,4,0,10,12,12,8,0,2,2,6,12,6,0,0,4,8,7,0,14,2],
[0,6,14,0,10,4,2,0,6,0,2,10,2,6,0,4,14,4,10,2,14,14,2,10,0,14,2,8,11,6,8,0,6,8,10,8,0,10,6,14,10,6,11,4,2,0,8,12],
[0,8,8,12,14,8,0,7,14,0,4,12,0,14,8,10,8,14,8,12,8,4,0,6,4,14,8,0,0,12,4,4,9,6,8,0,8,0,2,0,6,8,4,14,6,8,0,2],
[0,0,0,0,13,14,12,4,0,0,0,10,0,2,0,14,6,12,12,0,12,0,12,0,12,8,0,10,0,2,4,12,0,0,9,0,0,0,8,14,12,6,14,0,4,12,10,0],
[0,12,2,0,12,13,0,10,4,0,2,14,12,2,8,10,4,10,8,12,4,2,4,0,6,8,8,8,0,4,0,14,10,3,10,0,2,8,10,12,12,6,0,14,12,6,14,4],
[0,12,12,0,2,12,12,14,0,0,12,11,14,12,12,12,4,0,14,14,8,12,12,0,6,12,6,0,0,12,0,6,8,0,
14,0,6,0,8,6,10,15,6,10,4,2,0,12],[0,12,12,6,6,8,8,0,12,12,12,10,7,12,0,8,12,0,14,4,0,12,14,6,8,6,10,12,8,0,8,4,
12,6,2,8,4,0,12,8,7,14,0,12,10,14,2,12],[0,12,12,12,12,12,0,0,0,0,8,4,0,0,10,8,12,
3,10,2,12,8,0,8,4,11,12,0,10,2,2,0,2,14,4,10,12,14,8,0,12,0,0,0,12,2,0,12],
[0,8,12,4,2,8,0,8,12,0,10,2,4,12,3,8,2,6,0,2,2,4,0,0,12,10,4,0,14,8,4,12,6,12,8,8,4,2,6,3,4,10,12,12,6,4,0,14],
[0,10,6,0,14,4,6,10,0,0,6,10,10,8,10,13,0,10,10,10,0,6,6,0,2,12,4,13,6,10,2,2,8,8,4,6,0,4,12,2,10,8,8,12,10,8,6,10],
[0,10,10,10,8,10,0,4,14,4,0,8,4,7,4,2,10,10,4,4,10,0,0,10,12,2,0,12,14,3,12,6,14,2,2,10,0,12,14,2,0,6,2,2,0,6,4,0]]
,[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,10,2,0,2,12,0,0,10,12,12,2,2,0,2,2,12,0,0,0,0,0,2,2,12,12,4,2,0,12,2,2,2,2,10,0,12,10,12,12,8,12,4,12,2],
[0,0,0,0,7,15,0,7,1,0,0,7,1,1,15,15,0,7,15,1,0,0,0,0,1,15,15,7,1,15,15,15,1,1,15,1,15,11,5,7,5,1,7,13,5,5,1,15],
[0,0,0,0,13,5,0,5,9,0,0,13,9,9,5,5,0,3,13,9,0,0,0,0,9,5,5,9,9,15,11,9,9,9,5,9,9,13,9,15,5,9,15,1,5,9,9,5],
[0,0,0,0,13,10,10,12,0,0,4,2,2,0,8,10,4,15,8,14,4,10,0,12,10,9,0,0,8,10,8,10,2,0,15,8,14,14,15,8,10,2,2,7,10,14,0,10
],[0,14,14,0,6,13,8,0,14,0,14,6,6,1,10,2,14,0,10,6,14,14,8,14,5,8,10,14,4,5,14,8,
8,7,14,0,10,0,8,14,6,8,14,14,10,8,10,3],[0,0,0,0,11,1,0,5,5,0,0,11,5,5,1,5,0,5,7,5,0,0,0,0,11,1,1,5,5,11,
7,11,5,1,1,5,1,13,5,5,7,5,5,5,5,5,5,1],[0,0,0,4,8,0,10,7,10,0,0,11,8,10,2,0,12,
12,14,8,0,10,4,4,8,2,8,10,0,8,10,8,15,14,2,14,8,15,10,8,14,9,8,10,8,13,10,0],
[0,0,0,0,6,14,0,12,15,0,8,6,12,4,6,1,14,12,6,12,0,8,0,0,0,8,4,1,12,4,5,5,0,0,8,12,0,4,0,2,12,10,6,12,12,10,5,10],
[0,0,0,0,5,7,0,9,13,0,0,5,13,13,7,7,0,9,7,13,0,0,0,0,13,7,7,13,13,13,11,13,13,13,7,
13,13,9,13,13,13,13,15,3,13,13,13,7],[0,0,0,0,12,14,0,2,8,0,0,12,8,14,14,14,0,2,14,12,0,0,0,0,8,14,14,8,8,6,14,8,
8,8,14,0,14,12,8,10,14,8,10,10,14,8,8,14],[0,8,8,0,3,0,14,14,2,0,12,0,0,14,2,0,8,
9,2,0,12,12,0,0,10,7,2,8,0,4,0,10,8,8,7,0,2,15,4,0,10,4,0,12,10,1,8,8],
[0,10,10,0,10,3,4,8,14,0,8,6,0,9,0,0,14,8,0,0,14,14,10,0,2,10,14,8,6,15,15,6,0,9,8,6,10,2,10,4,4,14,8,0,4,0,5,4],
[0,10,14,0,6,4,0,0,12,0,10,6,15,12,8,4,6,0,11,4,6,6,0,6,12,0,8,12,5,0,8,12,0,2,6,1,12,6,0,0,5,0,13,6,0,0,12,14],
[0,6,6,4,10,4,4,8,9,0,0,10,6,6,6,15,6,8,6,6,6,10,14,4,5,4,12,15,4,4,8,1,14,6,6,0,12,10,14,4,14,0,4,0,6,0,10,11],
[0,14,14,8,4,10,8,10,6,12,14,4,10,6,13,10,4,10,2,13,14,14,12,8,10,14,3,12,10,10,10,6,8,10,
14,14,15,8,8,7,4,2,2,2,1,2,0,10],[0,0,0,0,11,7,0,5,11,0,0,11,11,3,7,7,0,7,7,11,0,0,0,0,13,7,7,15,11,7,3,
13,11,1,7,11,7,11,15,15,1,11,15,9,1,1,11,7],[0,4,4,4,14,6,4,3,8,0,4,9,10,8,4,2,4,0,
4,10,4,2,4,0,8,8,4,14,10,4,14,14,15,8,12,10,4,2,3,14,8,15,14,9,8,10,0,12],
[0,6,6,14,8,6,14,6,6,0,6,8,9,6,4,6,0,6,15,6,0,6,4,14,6,6,11,0,10,6,10,2,10,4,10,15,14,8,10,6,1,8,2,10,5,8,4,12],
[0,10,10,10,10,0,0,10,0,0,14,10,14,0,3,0,8,14,0,9,8,8,0,10,4,2,4,6,5,10,0,4,4,4,4,8,9,10,6,9,6,0,13,14,2,10,6,14],
[0,0,0,0,4,4,0,0,0,0,0,2,0,0,4,4,0,0,4,8,0,0,0,0,6,4,4,0,0,2,4,6,0,4,4,4,4,12,6,6,2,0,6,14,2,0,0,4],
[0,0,0,0,10,8,0,4,4,0,0,10,4,8,8,8,0,4,8,10,0,0,0,0,10,8,8,12,4,0,14,10,4,6,8,4,8,10,4,4,4,4,2,12,4,4,4,8],
[0,0,0,0,11,11,0,1,1,0,0,11,1,1,11,1,0,1,15,1,0,0,0,0,1,11,11,1,1,9,11,3,1,1,11,1,3,15,1,13,7,1,13,7,7,1,1,11],
[0,0,0,0,12,12,0,2,6,0,0,14,6,6,12,4,0,2,12,6,0,0,0,0,2,12,12,6,6,6,14,2,6,12,12,6,12,4,6,6,6,6,6,6,6,6,6,12],
[0,6,8,0,0,12,0,11,12,0,14,5,0,12,0,8,0,14,0,0,0,8,0,10,2,6,0,12,10,12,6,6,15,12,2,
10,0,12,11,12,12,15,12,5,12,4,12,4],[0,4,4,6,10,12,10,10,15,4,2,10,10,3,4,8,10,4,4,10,10,10,4,6,4,2,10,10,0,9,15,
7,14,14,12,0,10,2,14,14,14,6,14,10,14,4,15,8],[0,4,4,6,0,0,6,0,11,0,0,0,10,14,0,5,
4,8,0,12,4,6,12,6,15,12,14,5,6,0,12,3,12,14,4,0,14,6,12,6,2,6,6,2,2,6,10,9],
[0,10,0,8,14,10,8,10,0,0,10,14,2,0,15,10,0,14,11,6,0,0,0,8,0,12,15,10,6,10,12,0,
14,6,12,9,4,4,14,13,10,12,0,6,15,8,10,10],[0,12,12,0,4,7,2,8,12,0,8,0,12,1,6,10,2,8,8,12,2,2,12,0,8,2,2,2,10,11,
11,4,0,1,8,10,12,14,12,2,12,8,6,12,12,8,5,6],[0,4,4,0,12,4,0,0,10,10,4,0,15,10,6,
4,12,0,10,11,12,12,10,0,12,0,10,10,15,0,4,12,12,6,2,4,13,2,12,0,7,12,5,0,10,12,10,14],
[0,12,12,8,15,8,0,4,4,14,12,2,8,0,12,8,6,9,12,8,12,12,6,8,14,11,6,12,8,10,14,14,10,0,11,8,6,3,14,8,4,14,8,6,4,1,12,8
],[0,12,10,0,6,4,0,7,0,0,4,3,12,0,0,4,14,2,12,12,2,10,0,0,12,12,8,10,12,12,0,12,
15,12,12,12,8,15,4,12,6,5,12,4,2,1,10,4],[0,14,6,12,0,12,0,4,11,0,8,0,12,6,6,9,8,4,6,10,8,8,6,12,10,8,10,9,4,6,
5,5,6,10,8,4,6,12,6,4,4,6,10,4,4,6,5,0],[0,6,6,8,7,6,0,8,10,2,6,2,6,10,2,
6,6,5,2,2,6,6,10,4,6,11,2,10,14,0,2,6,2,10,5,14,2,6,5,2,0,2,14,13,0,6,10,0],
[0,12,12,2,4,7,2,0,6,8,2,4,0,3,8,2,8,0,6,0,8,12,2,2,15,2,0,6,4,15,6,12,2,13,2,0,0,0,2,12,10,2,12,12,0,2,10,1],
[0,12,12,12,6,6,0,12,12,0,2,6,12,12,7,8,8,0,10,1,8,8,0,12,12,14,6,10,5,12,14,12,2,2,8,2,1,2,2,1,4,0,13,2,8,12,10,2],
[0,4,4,12,8,0,12,4,10,0,4,0,11,12,0,0,0,4,5,14,0,4,6,12,2,4,9,0,10,4,0,14,12,6,6,5,6,10,12,14,3,2,2,6,15,2,6,14],
[0,4,4,10,4,0,0,8,8,12,0,4,2,8,15,14,14,8,10,15,10,0,14,10,8,10,9,12,2,8,8,2,10,8,4,14,13,10,10,5,8,0,10,6,11,0,0,8]
,[0,12,0,6,10,8,12,6,12,0,14,10,11,10,2,8,10,6,15,6,10,0,12,10,4,0,2,4,5,6,8,4,0,
4,10,9,14,10,0,10,5,6,13,10,10,6,4,0],[0,10,10,2,8,10,0,11,10,0,14,4,0,10,0,4,10,15,0,12,10,4,0,2,2,15,10,12,8,12,
10,2,11,12,8,8,10,11,8,8,0,12,0,6,0,1,12,8],[0,10,10,0,1,4,10,14,0,0,10,5,6,10,10,
4,12,10,6,6,12,10,4,0,0,6,2,0,0,0,12,0,14,6,5,0,2,6,9,4,8,5,4,15,4,8,14,6],
[0,0,12,6,6,11,6,10,8,0,0,0,0,4,6,15,2,10,6,0,2,6,14,6,11,2,12,1,6,12,0,0,8,13,10,6,12,6,8,0,0,14,0,10,0,14,4,11],
[0,6,6,0,9,12,12,12,0,0,6,5,10,12,6,12,10,0,0,10,10,6,2,0,0,4,4,8,12,12,10,0,12,8,5,12,6,4,1,12,6,5,12,11,2,2,8,6],
[0,12,12,0,10,12,12,0,6,12,2,0,11,6,4,12,2,0,0,15,10,12,2,0,10,14,0,12,11,0,12,10,12,10,
10,6,13,10,10,10,3,4,5,6,0,4,12,2],[0,6,6,4,2,6,0,15,6,0,8,6,0,6,0,2,6,11,0,10,6,2,0,4,4,11,2,0,14,12,6,
12,15,4,2,0,2,15,2,6,0,14,6,4,0,9,0,14],[0,12,0,14,2,6,0,12,0,0,2,2,8,0,11,6,0,2,
15,4,0,12,6,6,0,4,11,6,4,12,10,0,14,0,12,1,6,2,14,13,0,2,10,10,11,14,6,12],
[0,0,10,0,10,15,8,6,2,0,0,6,0,6,10,11,10,6,10,0,10,10,8,2,15,6,10,9,10,14,10,10,
6,13,6,10,10,10,14,6,0,14,6,12,0,14,6,15],[0,6,6,0,0,8,0,0,5,6,14,0,0,1,6,12,8,12,6,0,6,14,6,0,0,4,0,10,0,11,5,
13,12,6,12,0,0,14,12,12,2,12,12,12,2,12,5,12]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,15,12,14,4,7,14,0,13,8,14,0,0,4,4,7,14,4,0,0,2,12,10,6,4,4,0,0,10,4,6,0,2,4,14,4,0,4,4,2,10,4,10,0,14,0,4],
[0,2,13,15,4,4,3,0,0,3,6,4,0,0,4,4,11,0,4,0,14,10,15,10,0,4,4,14,0,14,4,2,0,4,4,0,4,12,6,2,6,0,2,0,6,10,0,4],
[0,2,13,12,4,4,13,10,0,13,12,4,0,0,4,4,11,12,8,10,14,8,4,8,0,4,4,0,0,4,6,0,6,0,10,0,14,8,6,14,8,0,14,0,8,0,0,10],
[0,14,0,0,14,12,4,2,0,8,3,14,2,0,8,12,8,2,8,14,11,12,10,8,14,2,8,6,12,10,12,14,2,6,
14,12,10,14,2,0,0,10,2,12,0,0,6,14],[0,4,4,0,14,4,12,10,4,0,10,14,14,4,2,4,4,10,2,14,4,8,14,2,4,14,10,0,6,0,4,4,
10,10,2,0,10,12,10,8,4,6,8,12,14,6,0,4],[0,1,15,13,14,8,1,0,0,9,12,14,6,0,14,2,5,
0,12,6,10,9,11,0,14,8,8,0,0,10,2,14,0,14,8,0,8,14,0,0,4,0,6,4,6,0,6,8],
[0,14,3,12,8,12,9,8,12,3,12,8,8,12,14,12,5,8,10,8,2,10,12,6,12,6,8,14,8,12,10,12,
14,6,14,10,8,8,14,4,6,2,4,6,14,8,14,2],[0,0,0,0,14,4,4,14,0,0,14,14,14,0,14,4,2,14,14,14,0,12,6,0,0,6,6,0,6,8,4,
0,14,0,10,6,0,14,14,4,0,10,8,6,0,10,0,0],[0,8,14,0,8,0,6,14,0,0,11,8,0,0,0,0,
14,14,0,0,11,2,0,10,0,10,0,0,0,4,6,0,0,0,0,0,14,8,0,0,6,0,14,4,0,10,0,0],
[0,11,15,7,10,10,1,8,0,11,12,10,0,14,10,10,15,8,10,10,2,9,5,2,4,10,10,0,10,2,10,14,10,
0,4,14,4,10,10,14,10,0,14,14,10,0,0,10],[0,0,8,2,0,8,12,0,2,8,8,0,0,14,12,8,12,0,12,0,0,8,8,2,0,14,14,12,6,14,
14,0,10,0,8,6,14,0,10,6,14,4,6,10,14,14,12,8],[0,0,0,0,2,4,8,8,0,0,0,14,0,0,0,4,
6,8,0,0,6,6,14,0,0,12,6,6,14,4,4,0,0,6,14,14,2,0,2,8,14,8,14,10,8,6,6,4],
[0,12,0,6,0,14,10,0,14,0,12,0,0,14,0,14,14,0,0,0,14,14,0,4,0,6,0,6,0,0,14,0,10,4,8,0,0,0,10,0,0,8,0,0,0,8,6,2],
[0,4,4,6,2,4,6,2,4,0,2,2,0,4,4,4,4,2,4,0,4,12,0,6,4,12,2,4,6,4,4,4,14,4,4,2,2,8,14,14,12,12,14,14,0,6,4,10],
[0,6,6,14,12,4,14,0,14,12,6,12,0,14,6,4,10,0,6,0,12,0,12,14,14,14,6,12,0,6,6,10,8,4,0,0,6,2,8,10,6,6,10,10,0,6,2,12]
,[0,2,0,6,2,8,6,0,0,8,2,12,0,4,2,2,8,14,2,0,8,8,8,6,4,8,8,10,6,0,0,4,6,10,8,6,8,8,10,12,2,6,12,4,2,4,0,2],
[0,2,7,9,12,8,13,0,8,13,14,12,12,8,6,4,3,0,6,12,8,6,9,2,14,10,12,10,14,2,6,12,8,4,0,
14,12,12,8,6,12,14,6,14,12,14,8,2],[0,0,0,0,0,0,0,4,0,0,0,0,4,0,0,0,14,4,0,4,14,0,6,0,0,0,6,2,4,14,8,10,
6,14,14,4,6,0,6,4,14,8,4,4,4,8,6,14],[0,12,12,14,0,12,0,0,0,0,2,0,0,0,0,12,12,4,0,
0,12,12,0,14,8,4,0,14,6,10,12,8,14,8,2,6,0,0,12,6,10,0,6,6,0,8,14,2],
[0,10,8,0,14,8,14,0,0,8,5,0,0,0,8,8,14,6,2,4,5,2,14,8,2,8,8,6,0,4,8,2,6,12,14,10,8,10,14,10,4,0,10,2,4,0,6,8],
[0,12,14,10,4,12,13,10,0,5,2,4,6,10,2,12,12,10,2,4,12,12,12,0,10,12,12,4,0,0,10,10,0,4,12,
0,12,4,0,0,10,0,2,10,10,0,0,2],[0,14,6,2,2,2,13,4,0,7,12,2,0,0,2,0,14,4,12,0,14,4,4,2,0,2,12,0,0,0,6,
14,10,0,12,10,0,10,10,8,14,0,8,4,14,0,0,2],[0,10,5,7,2,6,11,0,0,13,14,0,10,10,6,10,1,0,6,
10,12,8,9,10,8,12,12,10,0,10,10,8,0,8,12,0,12,4,0,0,10,0,0,0,10,0,10,6],
[0,8,6,4,14,12,0,6,6,0,10,14,14,6,0,6,2,12,0,14,2,6,6,12,4,10,12,4,10,6,14,14,6,6,4,10,12,14,0,10,6,0,10,14,6,0,4,8]
,[0,12,12,10,14,4,2,8,12,10,6,14,8,2,0,10,10,10,0,8,10,10,2,10,12,6,10,8,6,8,4,12,2,
14,12,6,10,2,2,6,0,2,6,12,0,4,8,14],[0,8,8,2,14,12,2,4,8,0,2,14,0,8,14,12,8,0,8,14,8,8,8,2,8,8,0,8,2,6,12,
14,0,8,8,10,0,12,0,14,2,2,14,12,2,2,8,6],[0,2,10,4,10,0,4,2,10,0,6,10,2,10,12,0,6,6,
12,2,6,6,0,4,10,12,6,8,8,12,0,10,2,2,4,8,6,8,2,8,12,10,14,14,12,4,8,4],
[0,4,4,0,4,12,0,6,4,0,12,14,6,4,4,12,6,12,2,0,6,6,10,0,4,6,6,14,8,12,12,10,0,14,4,8,14,6,6,12,12,0,0,14,12,0,14,12],
[0,14,14,12,6,8,12,2,6,8,14,0,2,6,0,8,2,2,0,2,2,2,12,12,6,8,6,10,12,2,8,6,10,2,0,12,6,0,10,12,2,2,12,12,2,2,10,6],
[0,2,2,12,10,8,0,14,6,2,8,10,10,0,0,8,14,14,0,10,6,2,4,12,8,2,12,2,6,4,6,8,14,2,8,6,12,10,8,6,4,4,6,6,4,4,2,6],
[0,12,14,6,0,6,12,6,14,10,8,10,0,14,2,6,12,6,12,0,0,14,14,6,6,0,14,4,4,0,0,6,6,4,0,4,14,0,6,6,2,6,6,14,14,6,4,2],
[0,14,2,6,12,14,11,4,6,3,2,12,10,6,6,8,8,4,6,12,8,10,4,0,12,0,12,10,0,8,14,12,4,4,10,0,8,4,4,6,6,6,14,4,6,6,4,4],
[0,8,14,2,14,12,0,6,8,14,12,14,4,8,14,12,4,6,14,14,4,10,10,14,2,4,2,4,0,10,4,2,2,4,4,0,2,4,2,0,6,2,6,2,6,2,4,2],
[0,1,3,7,10,14,5,14,8,9,14,10,0,2,2,14,5,14,4,0,8,1,1,12,8,14,8,4,6,0,4,8,4,14,12,2,8,4,4,4,6,10,4,14,4,10,14,12],
[0,4,4,10,14,4,0,4,6,0,6,8,4,0,12,2,12,10,12,4,12,12,0,10,12,10,12,8,14,4,6,12,10,12,12,
14,12,6,10,14,4,0,8,8,4,12,8,6],[0,8,8,8,0,14,8,8,0,0,8,4,8,14,12,8,2,8,12,8,2,8,2,8,2,8,6,10,8,8,4,14,
8,14,2,8,6,4,8,8,8,6,2,2,8,6,2,0],[0,8,0,8,4,2,3,12,12,11,10,4,2,12,8,4,10,12,8,12,
0,10,2,2,0,6,12,12,10,2,14,8,6,14,8,0,2,6,6,10,2,0,10,10,2,0,0,2],
[0,13,15,1,2,2,7,6,0,13,0,2,6,2,8,2,11,6,2,6,6,5,3,8,12,6,0,0,10,12,6,12,6,6,12,0,6,2,6,10,12,4,10,10,12,4,0,6],
[0,2,2,0,12,2,0,8,8,0,10,2,0,8,0,10,2,8,0,12,2,0,0,0,12,8,2,0,0,8,14,12,4,12,2,0,2,12,4,0,8,4,12,4,8,4,6,10],
[0,6,6,0,14,14,14,6,0,0,6,4,14,8,6,14,6,6,2,14,6,6,8,0,12,10,6,6,0,10,2,12,0,10,10,0,6,14,0,8,14,6,14,4,8,6,8,12],
[0,4,15,15,14,4,11,12,8,13,8,6,4,14,0,10,11,12,0,4,8,4,11,4,8,10,14,12,14,8,4,8,0,2,10,
14,14,10,0,12,4,10,12,12,4,10,2,0],[0,14,14,0,8,12,10,10,0,0,14,8,8,12,14,12,6,4,6,8,6,14,0,0,8,14,6,0,6,14,6,
2,4,0,14,0,4,8,4,12,0,14,12,12,12,14,0,14],[0,4,14,8,4,0,10,14,14,12,15,2,8,14,4,0,12,
14,10,14,11,2,6,8,6,12,14,2,14,8,0,6,2,2,6,14,8,8,4,4,8,8,4,4,8,8,2,10],
[0,2,2,8,8,2,0,2,14,0,2,8,0,14,10,14,2,12,10,8,2,12,0,8,8,0,8,0,8,10,10,12,0,8,6,6,2,2,6,10,12,0,10,14,12,0,0,2],
[0,0,9,14,12,2,1,14,4,3,6,12,8,4,12,2,3,6,2,14,0,6,2,4,4,12,2,14,2,8,10,4,10,12,6,12,2,12,0,2,8,0,2,2,8,12,14,6],
[0,0,2,0,12,12,2,8,2,0,12,8,10,2,6,12,0,8,6,10,6,12,4,14,12,10,4,8,8,10,12,12,4,8,6,8,4,4,0,2,10,0,2,2,10,0,8,12],
[0,10,10,4,0,12,10,4,10,14,14,0,4,10,4,12,8,10,4,4,10,12,10,14,10,10,2,10,2,8,6,4,4,10,
14,2,2,10,10,10,4,8,10,10,4,8,10,2]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,5,12,6,10,13,0,0,13,8,6,0,0,4,10,3,6,4,
0,6,8,12,10,6,10,10,0,0,2,10,6,0,8,0,0,10,12,0,14,10,0,14,4,0,10,0,4],
[0,10,5,15,14,12,3,6,0,3,14,8,0,0,12,12,3,6,12,0,6,2,15,10,0,12,12,0,0,4,12,10,0,14,12,0,12,12,6,8,6,0,8,12,6,6,0,12
],[0,2,13,12,10,4,13,2,0,13,6,10,0,0,4,4,7,12,14,0,14,8,4,2,0,4,4,0,0,10,12,0,0,0,6,0,10,6,0,0,8,0,0,10,2,0,0,4]
,[0,10,0,0,4,2,0,0,0,0,8,4,10,0,8,2,14,6,2,4,14,2,6,10,2,8,0,0,6,6,8,2,10,6,8,6,10,4,10,2,14,2,2,6,14,4,0,14],
[0,2,10,6,0,12,7,2,12,1,8,0,0,12,8,12,12,2,8,0,12,8,8,10,12,6,2,2,14,14,12,12,2,2,10,8,2,2,2,14,8,12,14,8,14,12,2,12
],[0,7,9,13,2,2,1,8,0,3,8,2,0,0,4,8,15,8,4,0,4,3,5,0,0,2,2,0,0,4,0,0,0,2,2,0,2,12,0,0,6,0,0,14,0,0,0,4],
[0,8,8,14,2,8,2,2,2,10,14,2,8,2,2,8,2,2,12,2,8,8,8,14,8,10,14,14,0,12,10,8,8,0,2,10,14,2,8,4,14,8,4,2,4,8,14,8],
[0,13,9,3,6,12,11,12,0,13,0,6,12,0,0,12,13,12,0,12,14,3,7,0,0,12,14,6,6,4,12,0,14,0,
2,6,8,12,14,10,2,10,10,0,2,10,0,2],[0,14,4,0,12,6,6,6,0,10,1,12,10,0,6,6,4,6,6,10,1,14,10,0,0,6,6,10,0,8,12,0,
6,10,6,0,6,10,6,0,10,0,6,4,10,0,10,6],[0,11,9,13,6,4,1,12,0,11,12,6,0,0,10,4,15,12,
10,6,12,3,5,8,14,4,4,0,0,12,4,14,0,0,4,10,4,12,0,4,14,0,4,4,14,0,0,10],
[0,10,10,6,0,8,12,6,10,0,8,10,0,4,12,2,8,6,12,0,8,8,0,6,14,2,14,6,0,6,4,14,8,2,14,0,14,0,8,6,2,12,6,10,2,12,6,10],
[0,6,6,0,10,0,2,8,6,0,12,4,0,6,12,10,12,8,12,10,12,2,2,0,6,4,12,2,4,8,0,6,0,2,10,4,12,14,0,10,14,6,0,6,14,12,2,0],
[0,4,2,10,4,6,13,10,12,3,6,4,10,12,12,6,8,10,12,10,8,8,6,4,2,2,8,0,0,10,4,2,10,4,2,6,8,4,10,0,10,8,0,0,10,8,0,14],
[0,10,10,6,10,0,12,0,10,0,12,4,6,4,10,0,10,0,4,6,10,12,6,6,10,0,14,10,6,12,0,0,4,10,
10,6,14,6,4,6,12,14,6,8,6,14,10,12],[0,7,9,7,12,10,3,6,0,15,6,12,6,0,8,10,15,6,8,6,2,9,5,12,14,6,14,2,2,6,0,14,
12,8,8,2,4,2,12,2,6,12,2,2,6,12,8,14],[0,0,8,0,2,0,0,4,0,8,0,2,0,10,0,0,10,
10,0,0,0,0,8,0,4,0,0,6,0,12,2,4,0,14,10,0,0,8,6,6,8,0,6,4,8,0,0,0],
[0,10,10,14,2,4,14,12,14,0,10,2,2,8,10,14,0,12,10,2,0,6,14,14,10,6,10,10,4,10,8,10,4,4,2,4,10,2,14,6,8,8,6,6,8,8,0,0
],[0,6,6,6,8,6,6,4,6,0,6,8,10,6,12,0,8,10,12,4,8,0,6,6,6,0,8,6,10,10,4,0,8,6,12,10,8,8,8,10,10,4,10,10,10,4,6,10
],[0,2,2,2,6,8,10,6,0,0,8,6,6,10,12,8,8,12,6,6,8,8,0,2,14,6,12,4,2,4,8,14,6,10,10,2,12,6,12,2,4,10,12,12,6,0,4,8
],[0,2,0,0,12,0,14,0,0,8,13,6,0,0,0,0,0,0,0,10,13,10,8,4,8,0,0,0,0,4,0,8,2,6,0,6,0,0,12,14,4,0,14,12,4,0,0,0],
[0,0,8,10,2,6,13,0,0,1,6,2,2,6,6,6,6,0,6,2,6,6,14,0,14,6,6,12,0,6,6,8,0,6,6,0,6,8,0,0,0,0,10,2,0,0,2,6],
[0,10,2,2,2,14,13,0,0,13,8,2,6,0,14,14,0,0,4,6,0,0,10,8,0,14,14,6,0,0,12,6,0,6,14,0,8,4,0,2,6,0,8,10,6,0,6,14],
[0,14,9,7,8,10,11,2,0,3,2,14,0,0,10,4,15,2,10,0,10,6,15,4,2,10,10,0,0,0,14,2,10,0,10,0,10,4,0,0,0,0,0,0,0,0,0,10],
[0,2,8,12,14,6,0,14,6,0,14,14,14,6,10,0,12,14,10,14,12,8,6,2,10,4,4,2,10,12,6,0,6,8,10,
10,4,14,6,4,12,0,4,14,12,0,2,14],[0,6,6,14,4,8,12,12,6,6,12,4,12,6,0,10,6,12,0,12,6,6,6,8,6,12,6,0,0,14,8,6,
6,0,0,0,6,0,6,6,14,14,6,8,14,8,0,12],[0,0,0,8,8,4,14,8,0,0,4,8,4,0,2,4,0,14,2,
10,0,10,14,8,0,0,14,4,8,12,4,0,12,4,0,14,14,12,12,12,0,14,2,14,0,8,4,14],
[0,12,8,12,12,6,14,14,8,8,15,12,14,8,2,6,12,14,8,14,15,2,8,10,14,2,12,8,8,14,0,14,12,
12,8,8,12,12,2,8,14,10,8,8,14,4,8,10],[0,4,4,0,12,4,10,8,4,0,2,6,2,4,8,4,12,8,14,2,12,2,4,0,4,2,12,8,14,8,4,
6,0,14,0,14,2,12,10,10,8,0,0,0,8,0,14,8],[0,14,3,8,10,4,7,0,14,9,10,0,10,14,10,4,7,
0,10,0,14,4,0,2,8,6,4,2,4,10,10,8,0,0,8,4,4,8,0,4,10,10,4,4,10,10,2,4],
[0,6,11,5,2,10,13,6,14,7,8,2,2,8,2,10,15,6,2,2,6,14,7,10,14,4,14,6,12,12,14,14,2,4,10,12,14,2,0,2,6,12,2,8,6,12,6,6]
,[0,0,4,6,6,10,12,0,14,0,1,6,6,14,6,10,10,0,0,6,3,10,12,6,12,0,14,10,2,0,14,12,0,
4,4,2,14,6,0,8,10,6,8,10,10,12,10,4],[0,4,10,2,8,10,0,4,10,0,4,8,2,10,10,10,14,4,10,12,14,4,4,2,10,14,8,10,0,4,
10,10,4,10,14,10,2,6,4,12,6,6,6,4,6,6,10,6],[0,10,15,0,14,8,3,14,8,9,2,14,4,8,0,
8,7,14,0,14,4,14,14,12,12,0,12,2,12,14,6,12,2,8,10,12,12,14,8,10,4,14,4,10,4,14,2,4],
[0,0,0,4,14,10,10,14,0,10,4,14,0,0,2,10,2,14,12,0,2,0,10,4,0,6,0,14,14,0,10,10,4,
12,4,8,10,2,4,2,12,4,2,10,12,4,12,10],[0,0,0,4,10,4,10,4,2,0,8,10,4,2,0,10,14,10,0,4,14,14,0,4,8,2,4,14,14,4,0,
2,10,10,14,8,4,12,10,14,4,10,14,14,4,10,14,8],[0,12,12,14,0,14,14,0,4,0,12,10,0,10,0,14,
0,0,0,0,0,6,8,14,0,6,10,14,4,10,4,10,14,12,6,4,4,4,14,4,10,2,2,2,0,2,8,10],
[0,12,12,0,10,14,0,10,6,10,14,10,10,6,6,8,6,10,6,10,0,14,14,0,2,0,6,2,2,10,2,
8,10,12,12,4,6,2,10,2,10,0,2,2,10,0,8,12],[0,10,0,4,6,6,2,10,2,0,14,6,10,12,10,6,0,10,10,10,0,0,2,10,6,0,2,10,10,
10,2,6,0,12,10,10,4,6,0,10,10,4,0,0,10,4,0,8],[0,6,6,10,0,6,0,6,14,0,8,2,0,14,
10,12,12,0,10,0,12,14,6,10,10,14,12,8,0,2,10,10,4,14,2,0,6,0,4,0,0,4,6,6,0,4,8,12],
[0,14,14,6,4,12,8,6,0,0,4,4,4,6,14,12,8,6,14,4,8,14,2,6,4,2,14,12,6,6,8,4,12,2,2,0,14,4,12,4,0,8,4,14,10,8,6,6],
[0,8,2,0,12,8,0,8,2,0,8,2,10,4,14,8,10,8,14,10,0,14,6,0,2,0,2,6,0,4,8,2,10,6,8,0,2,0,10,2,0,6,2,6,0,6,6,2],
[0,6,6,6,14,10,10,12,0,0,12,4,14,0,6,10,8,10,12,14,8,6,10,6,0,12,12,0,8,0,0,0,10,0,8,8,
2,14,10,14,0,4,14,14,10,14,0,12],[0,10,10,0,2,4,2,6,6,0,10,2,6,6,12,4,10,6,14,6,0,4,14,0,8,14,0,0,10,12,10,8,
2,6,0,10,0,0,12,10,12,0,10,10,6,10,0,10],[0,14,14,2,6,14,0,10,4,0,8,6,0,4,12,14,4,10,12,
6,4,8,6,2,10,2,6,0,6,6,14,4,2,4,8,12,6,6,2,2,10,6,2,14,4,6,6,14],
[0,10,10,6,6,0,10,4,10,0,8,6,2,10,0,0,10,14,0,4,10,12,0,0,0,10,4,0,6,2,2,0,6,2,12,6,4,6,6,6,2,4,6,6,2,14,0,10],
[0,14,6,0,2,2,12,12,14,8,2,2,8,14,12,8,12,12,12,8,12,2,4,6,14,14,10,8,8,4,2,14,4,8,
2,8,10,2,10,12,14,12,12,2,14,12,8,2],[0,0,5,7,4,2,9,14,4,13,8,4,14,10,12,2,5,8,12,14,4,4,5,4,4,0,12,4,12,2,2,4,
4,4,8,12,12,10,4,10,8,0,10,10,8,0,4,12]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,5,12,0,10,13,12,0,13,14,0,0,0,10,10,13,0,10,0,6,2,12,0,12,4,10,0,0,8,10,12,
6,12,10,4,10,6,6,8,0,0,8,12,0,0,0,10],[0,10,5,15,10,12,3,6,0,3,14,6,0,0,12,12,3,6,12,0,6,2,15,10,0,12,12,4,0,10,
12,10,0,8,12,0,12,4,2,12,12,0,12,8,12,6,0,12],[0,2,13,12,12,4,13,2,0,13,6,12,0,0,4,
4,5,2,4,0,14,8,10,8,0,4,4,6,0,0,0,0,6,6,4,0,10,8,6,10,10,0,10,10,6,0,6,4],
[0,12,0,0,0,6,6,12,0,0,4,0,0,0,2,6,10,12,2,0,10,12,6,14,4,4,12,10,4,12,2,4,2,0,12,4,6,0,2,0,10,14,12,10,10,14,10,4],
[0,10,12,0,12,12,12,2,12,8,7,12,12,12,12,12,12,2,12,12,15,14,2,8,12,12,0,6,2,6,12,12,2,0,
4,0,0,0,2,8,14,12,8,12,4,12,0,2],[0,11,15,13,8,8,1,8,0,9,12,8,6,0,8,14,5,8,12,6,10,9,5,0,10,8,8,0,0,14,12,
10,0,6,8,0,8,12,0,0,12,0,6,14,6,0,0,8],[0,12,12,10,2,12,12,2,6,12,2,2,2,6,12,12,10,2,
12,2,12,2,4,10,2,10,0,4,12,12,0,2,12,2,14,6,0,2,12,6,8,4,6,12,10,10,4,6],
[0,2,7,4,10,12,15,0,0,3,8,10,0,0,12,12,9,0,12,0,6,6,4,14,0,12,2,6,4,14,12,0,8,0,2,4,0,6,8,6,6,0,6,6,6,0,6,0],
[0,6,12,0,10,14,0,0,0,0,9,10,0,0,14,14,2,0,14,0,9,6,0,10,0,14,14,0,0,14,10,0,0,0,4,0,2,2,0,0,6,10,6,8,0,10,0,14],
[0,15,3,13,12,14,1,12,0,1,0,12,6,4,14,14,3,12,14,12,0,13,11,8,8,14,8,6,0,0,14,2,0,6,8,0,8,2,0,6,10,0,6,6,10,0,6,14],
[0,12,12,6,0,2,10,14,0,0,6,0,0,0,2,2,4,14,2,0,4,6,0,6,10,8,4,4,10,2,10,10,14,0,12,10,4,0,8,0,4,14,0,4,4,14,4,8],
[0,14,14,0,0,8,14,2,14,0,10,0,0,14,4,8,10,2,4,12,10,0,4,0,14,14,10,8,12,12,8,4,0,8,
8,12,10,10,12,0,10,12,2,6,10,12,8,14],[0,12,1,1,2,12,5,0,0,13,8,2,0,0,12,12,5,0,12,0,10,14,1,2,6,2,0,4,6,0,4,6,
0,6,12,6,6,2,0,0,0,8,0,0,0,8,4,2],[0,10,10,12,6,8,2,6,10,0,14,6,6,10,10,8,10,
6,6,6,10,8,12,12,10,6,6,0,12,10,8,10,10,0,10,12,6,14,10,14,6,0,14,0,6,10,0,2],
[0,2,10,10,2,2,10,12,12,8,2,2,12,12,2,2,14,12,2,12,10,2,8,10,4,10,8,0,0,12,8,4,12,8,2,6,8,14,12,0,12,2,0,0,12,12,2,6
],[0,4,12,0,8,4,0,14,0,8,4,2,0,0,4,4,10,4,4,0,10,10,8,0,6,10,10,6,0,8,10,6,
0,4,10,0,10,8,0,12,12,0,12,10,12,4,0,4],[0,6,6,8,6,6,10,0,6,0,6,6,6,6,6,6,12,0,6,6,12,0,10,8,14,4,0,6,8,6,0,2,
0,6,4,8,0,6,0,6,8,12,6,10,2,12,12,10],[0,6,6,12,14,6,12,10,6,0,6,14,10,6,4,2,10,
10,4,10,10,6,12,12,6,6,14,12,0,4,0,4,10,14,8,0,14,14,10,0,4,10,10,10,10,10,12,2],
[0,6,6,4,14,12,0,14,0,0,2,14,14,12,0,12,2,14,0,14,2,2,0,4,10,0,6,12,8,14,12,10,2,0,0,8,6,14,8,8,14,0,8,8,14,2,12,2],
[0,6,4,0,14,4,14,4,0,8,7,8,0,0,4,4,10,10,4,0,1,14,8,2,12,4,4,0,0,6,4,12,0,12,10,6,4,8,14,4,6,0,4,10,6,0,0,10],
[0,8,10,10,4,8,13,8,0,15,8,4,0,6,14,8,8,8,14,4,8,8,12,0,4,8,8,0,0,12,2,0,0,6,8,0,8,4,0,0,8,0,0,8,8,0,0,8],
[0,8,10,12,4,6,13,4,0,7,6,4,0,0,12,10,8,4,2,0,8,8,4,2,0,6,6,0,10,10,14,0,10,0,6,10,6,2,0,0,10,0,4,10,10,0,0,12],
[0,6,1,13,8,2,1,14,0,3,10,8,0,0,2,2,7,14,2,0,2,14,15,0,6,2,2,0,6,0,8,6,6,10,2,6,2,14,6,6,0,6,6,6,0,6,0,2],
[0,13,15,15,8,8,15,12,4,13,2,8,8,4,8,6,3,12,2,8,14,5,11,14,6,2,2,0,0,10,14,12,12,6,6,0,2,8,6,4,10,0,4,14,10,0,0,2],
[0,8,8,4,4,0,14,6,8,6,12,4,6,14,12,0,2,2,12,6,2,2,8,0,8,6,2,10,10,8,0,8,6,10,2,10,2,10,6,6,4,0,12,10,4,10,10,0],
[0,4,4,12,12,8,12,0,4,0,2,12,14,4,2,8,4,0,12,14,4,8,2,12,4,14,2,0,12,0,8,10,8,0,4,14,2,14,8,0,4,12,0,0,4,8,0,12],
[0,6,9,7,4,6,3,12,2,13,10,4,6,2,2,6,15,12,2,12,12,0,1,12,2,10,6,2,2,6,10,2,2,6,6,2,6,14,6,2,6,8,2,2,6,6,8,4],
[0,4,4,0,4,8,4,12,4,0,6,2,14,4,2,8,0,12,2,8,0,0,14,0,4,0,0,8,14,14,8,4,0,8,12,14,2,10,10,4,14,10,4,0,14,10,8,4],
[0,2,2,4,8,4,4,0,4,2,2,14,0,4,8,4,8,0,14,0,8,8,10,4,8,10,4,2,4,10,4,8,4,4,4,4,4,12,4,4,10,8,4,4,10,8,2,10],
[0,12,4,0,12,10,3,0,2,11,6,12,2,0,14,10,4,0,14,12,2,6,4,10,8,6,6,12,12,6,12,8,0,4,2,
12,6,12,0,12,0,12,12,10,0,12,12,6],[0,10,2,14,14,14,11,0,8,3,6,14,14,8,8,8,10,0,6,14,10,4,2,8,10,12,8,10,0,0,12,
10,0,14,8,0,8,4,0,6,0,6,6,14,0,6,10,2],[0,2,2,6,14,6,14,4,2,0,8,14,2,2,6,6,
8,4,6,12,8,14,2,6,2,2,8,0,12,2,12,2,12,10,8,12,8,0,12,4,12,14,2,6,12,14,10,0],
[0,15,1,9,0,14,15,4,8,5,10,0,2,2,4,14,11,4,4,0,14,15,5,14,6,12,6,12,2,12,0,6,2,12,6,2,6,0,2,10,8,6,4,12,8,12,12,0],
[0,4,4,6,6,6,12,12,4,0,6,0,4,4,6,6,10,12,0,4,10,2,6,6,10,2,0,14,6,10,6,10,6,14,0,6,0,4,6,0,12,0,0,2,0,0,14,14],
[0,6,6,14,12,4,10,14,14,10,2,12,14,8,10,4,8,0,10,14,8,8,10,14,14,4,6,8,8,8,10,14,4,14,8,8,6,2,4,8,8,10,2,2,14,10,8,2
],[0,0,6,2,0,4,2,4,14,0,0,0,4,14,4,14,4,4,4,4,4,0,12,2,4,0,14,14,0,4,4,4,2,0,10,0,14,6,2,0,4,14,0,0,4,14,12,14],
[0,8,8,6,14,10,0,2,4,14,14,14,2,4,10,4,0,8,10,2,10,14,4,6,0,4,2,4,14,8,4,2,10,14,0,14,8,10,10,14,8,0,14,14,8,0,4,4],
[0,2,4,2,14,8,6,2,2,0,8,14,2,12,6,8,10,2,6,2,10,4,6,8,12,4,2,12,10,2,4,12,8,4,14,0,2,14,8,10,2,12,10,10,2,12,12,8],
[0,0,0,4,0,0,0,8,14,0,14,0,0,14,12,2,0,8,12,0,0,4,6,4,4,8,0,14,10,4,4,4,14,4,14,10,12,0,14,10,2,4,10,14,2,4,4,12],
[0,4,4,0,12,2,4,4,0,0,10,2,12,2,4,2,8,14,4,12,8,4,14,0,4,8,14,12,0,6,8,4,14,2,2,12,14,12,14,10,2,8,10,12,0,8,12,8],
[0,14,8,10,0,0,10,2,8,0,0,2,4,8,14,6,8,2,14,4,12,6,4,10,8,8,2,8,10,14,0,8,10,14,
14,10,2,4,10,14,10,14,14,12,10,14,8,2],[0,0,0,6,14,12,4,4,0,0,0,14,14,0,0,12,14,4,2,14,14,0,4,0,2,14,12,10,4,0,0,
2,4,10,2,14,12,8,4,4,4,14,4,4,4,14,10,0],[0,12,12,2,0,0,8,14,0,0,6,4,8,0,4,0,
0,14,4,14,0,6,4,2,14,6,4,10,4,8,6,14,4,6,4,4,4,8,4,4,8,14,4,4,8,14,10,6],
[0,0,0,14,2,0,0,0,12,0,4,8,0,12,14,0,0,10,14,2,6,4,0,14,0,14,4,12,12,4,2,0,2,10,4,12,14,2,2,2,4,14,2,14,4,14,0,10],
[0,4,4,4,2,4,10,8,4,0,8,2,8,4,12,4,6,6,2,8,6,12,10,4,10,2,8,10,8,8,2,4,8,14,8,8,8,2,14,14,8,10,14,14,8,10,10,14],
[0,10,11,4,2,4,9,14,6,3,10,2,2,12,14,4,5,14,14,2,2,0,10,6,6,14,6,2,8,0,14,6,2,2,12,2,6,4,2,6,2,2,6,12,2,2,2,14],
[0,6,0,8,4,4,2,8,14,4,9,4,8,14,0,10,0,2,0,8,3,12,8,8,8,0,6,8,0,6,4,8,6,8,0,0,0,8,6,2,12,8,2,2,12,8,8,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,15,12,4,4,7,14,0,7,8,4,10,0,4,4,13,4,4,10,0,2,6,10,14,4,4,10,0,6,4,14,0,10,10,0,4,4,14,10,12,10,10,10,10,0,10,4
],[0,2,13,15,2,4,3,10,0,3,6,12,0,0,4,4,11,10,4,0,14,10,15,10,0,4,4,0,0,12,4,2,
0,10,4,0,4,10,2,0,14,0,0,4,14,4,0,4],[0,14,9,12,0,0,13,10,0,13,8,0,0,0,0,0,7,12,6,0,10,4,4,2,0,0,0,0,0,6,0,0,
0,0,6,0,4,0,0,4,8,0,4,10,2,0,0,6],[0,10,0,0,6,14,12,10,0,0,8,6,6,10,0,8,8,
10,0,6,8,14,0,14,10,8,2,2,6,6,6,10,10,2,2,6,4,6,10,6,8,14,6,14,8,4,2,4],
[0,4,4,0,4,4,2,2,4,0,10,14,4,4,12,4,4,2,12,4,4,4,2,2,4,8,4,6,12,8,4,4,12,0,4,10,4,14,12,8,14,0,12,14,2,0,6,2],
[0,11,9,13,2,2,1,14,0,3,6,2,0,0,8,6,15,14,8,0,4,3,5,0,4,2,2,0,0,10,4,4,0,2,2,0,2,10,6,0,14,0,0,0,0,0,0,2],
[0,8,8,8,0,8,14,0,14,10,8,0,0,8,14,2,6,6,14,0,8,4,8,8,6,6,14,4,2,4,2,6,2,14,2,4,14,0,2,4,0,8,4,8,6,8,4,10],
[0,0,0,0,14,4,0,8,0,0,2,8,8,0,4,4,2,8,4,8,0,2,6,0,0,0,12,4,0,10,4,0,0,14,12,0,10,6,0,6,8,4,4,0,8,4,14,6],
[0,2,14,0,10,0,6,8,0,0,5,10,0,0,10,0,14,8,10,0,11,2,0,0,0,10,0,0,0,0,14,0,6,0,0,0,0,8,10,0,0,0,14,10,0,0,0,10],
[0,15,13,7,4,8,1,0,0,11,0,4,0,0,14,8,3,0,14,4,0,7,5,2,10,8,8,0,10,8,8,10,10,0,8,0,8,4,10,10,2,0,10,10,2,0,0,14],
[0,10,10,0,10,0,0,10,6,0,2,10,0,6,8,0,10,10,2,10,8,8,0,12,8,2,4,6,2,0,6,8,14,6,4,2,4,10,14,2,10,12,2,2,10,12,6,12],
[0,15,11,3,6,4,9,0,0,5,6,6,0,10,10,4,3,0,10,10,6,15,5,8,0,14,14,6,4,2,4,0,0,6,12,0,0,8,0,4,8,0,6,12,8,14,6,8],
[0,14,14,6,0,2,0,0,8,0,14,0,0,8,2,2,0,6,2,0,0,0,0,6,8,10,4,0,14,0,0,4,10,6,14,4,4,0,10,14,0,0,14,14,0,0,0,10],
[0,8,0,12,2,4,1,0,4,9,4,2,10,4,4,14,2,0,14,10,2,12,4,6,4,4,8,8,14,0,4,10,12,8,4,0,4,8,12,14,4,14,14,8,10,14,8,10],
[0,10,10,2,0,2,2,4,4,0,10,0,4,4,10,2,0,10,10,4,0,10,0,2,2,10,8,10,6,4,2,4,0,8,4,6,14,14,0,0,4,12,0,0,4,12,12,10],
[0,12,4,6,0,12,6,6,0,8,12,0,0,6,12,12,12,4,12,0,12,12,8,0,0,12,12,4,6,4,14,0,0,2,12,6,12,0,0,4,0,6,4,2,0,6,0,12],
[0,14,14,14,8,4,14,12,6,0,14,2,14,6,14,4,10,12,8,8,14,14,8,0,12,10,0,4,10,6,6,12,10,4,12,10,0,8,4,4,6,8,4,0,6,8,2,4]
,[0,1,3,11,10,10,7,14,10,7,0,10,14,10,4,4,7,14,14,14,2,3,3,8,10,4,0,10,8,14,2,8,8,
8,10,8,0,10,8,8,14,6,8,8,14,6,8,8],[0,14,12,0,4,8,13,4,0,11,6,4,10,10,12,8,6,4,12,4,6,6,14,10,8,4,6,10,6,4,8,8,
0,14,6,6,6,4,14,6,4,10,0,0,10,0,14,6],[0,14,12,0,10,12,14,12,0,8,9,12,0,0,12,12,12,
12,12,6,9,6,14,8,0,12,12,6,0,0,12,0,6,4,12,4,12,12,0,2,0,0,2,8,0,0,6,12],
[0,4,12,10,6,10,13,10,0,5,10,6,6,4,10,10,10,10,10,6,10,10,12,0,2,10,10,6,0,0,14,
12,0,0,10,0,10,12,6,0,0,0,2,12,0,0,0,10],[0,0,8,2,2,4,13,8,0,13,14,2,6,0,4,4,0,8,8,6,0,6,10,8,0,4,14,6,0,0,14,
14,0,6,14,0,4,12,0,2,10,0,8,6,10,0,6,4],[0,14,9,7,6,10,11,0,0,3,2,4,0,0,10,0,
15,0,10,0,0,12,15,10,2,0,0,0,0,0,10,2,0,4,10,0,0,4,0,0,0,0,0,0,0,0,0,10],
[0,12,10,0,0,6,0,12,0,0,10,0,0,0,6,4,12,12,6,0,12,10,0,6,6,14,10,8,4,12,2,10,14,8,0,4,10,0,14,12,12,0,12,0,6,0,8,14]
,[0,10,10,2,2,12,10,0,10,4,10,2,0,10,12,2,14,0,12,0,14,14,4,12,10,4,14,14,0,6,12,10,2,
4,4,10,8,0,2,8,10,4,8,8,10,6,14,6],[0,14,3,1,10,12,3,0,12,13,12,10,6,12,12,12,5,10,12,4,2,14,7,6,12,14,10,0,0,8,
12,12,4,6,12,6,10,0,4,0,4,6,0,8,4,0,6,2],[0,4,14,14,2,2,14,4,14,0,14,2,4,14,12,
2,14,2,2,4,14,14,0,14,4,14,14,10,2,14,10,14,2,12,6,2,14,6,8,2,14,10,2,2,14,8,10,14],
[0,0,0,0,10,12,8,0,0,0,6,8,0,0,6,12,0,0,4,0,0,6,2,0,0,6,0,6,14,0,12,6,0,6,4,14,6,6,12,12,0,2,12,0,0,2,6,6],
[0,2,2,0,10,0,0,4,4,6,2,14,14,4,6,0,0,8,6,4,0,0,0,0,12,12,4,0,0,14,6,6,8,6,4,0,4,12,8,0,14,0,0,0,14,0,0,12],
[0,2,2,2,12,2,0,12,12,2,2,12,12,10,2,2,8,12,2,12,2,2,0,2,8,2,6,4,0,14,8,8,6,2,0,0,6,12,0,6,4,4,6,6,14,4,4,10],
[0,4,6,0,0,0,6,10,0,0,6,0,0,0,0,0,4,10,14,0,4,6,0,0,6,10,8,4,8,0,2,6,0,12,8,8,8,0,6,8,4,14,8,10,6,4,4,4],
[0,0,10,2,6,6,0,6,10,0,12,6,10,10,6,6,10,6,6,12,10,10,6,2,0,12,0,0,8,0,6,10,0,0,10,8,0,12,0,14,12,12,8,12,12,12,0,14
],[0,10,10,14,8,10,0,4,10,14,10,8,10,10,10,10,10,4,10,8,10,0,0,14,12,8,2,14,2,12,0,12,
2,4,10,2,2,14,2,0,10,4,12,6,6,4,14,14],[0,12,12,0,12,6,0,12,12,6,2,12,12,12,6,6,14,12,8,12,14,12,2,0,12,8,4,10,6,
4,12,12,0,4,12,6,4,14,0,8,12,2,8,6,12,2,4,12],[0,8,2,2,6,6,10,0,0,0,5,6,0,0,
12,4,8,2,12,0,11,14,0,8,0,10,6,14,6,0,4,0,12,12,6,6,0,8,12,6,0,0,6,6,0,2,14,0],
[0,0,5,10,0,0,9,12,6,3,12,6,12,4,0,0,15,12,0,12,6,2,4,12,4,0,6,6,6,6,0,4,6,0,12,0,6,0,6,6,6,10,0,0,12,6,0,14],
[0,6,6,12,14,0,0,10,6,14,8,14,10,6,0,2,0,10,0,10,12,14,14,12,6,12,6,4,14,10,2,12,14,6,12,
4,6,14,14,14,10,0,4,4,10,10,4,14],[0,4,6,6,10,12,8,10,10,0,4,10,10,12,0,12,2,10,0,10,2,6,2,10,12,6,4,8,0,0,12,
12,6,14,4,0,10,10,6,0,0,6,0,0,0,0,8,10],[0,14,3,12,2,12,3,12,14,3,4,8,0,14,0,2,11,
6,12,2,8,8,12,0,12,8,2,0,2,10,12,12,6,0,12,2,12,2,6,2,0,0,12,8,0,0,0,12],
[0,2,4,6,0,2,2,2,0,8,7,0,4,6,4,2,6,2,6,0,15,10,2,14,0,4,6,14,6,12,0,0,0,14,10,0,6,0,0,14,6,12,14,8,4,12,0,4],
[0,6,2,4,14,12,4,0,2,0,6,4,2,8,2,12,14,0,2,2,4,12,0,4,2,6,2,12,4,2,12,2,10,12,4,14,12,14,10,14,2,10,14,4,2,10,12,0],
[0,8,13,9,14,0,7,2,0,13,10,4,14,2,12,12,1,12,2,14,6,0,9,6,0,12,12,2,0,0,0,0,0,2,2,0,10,14,0,0,12,6,0,0,12,6,2,2],
[0,12,0,0,4,2,2,12,12,2,0,4,12,12,14,2,6,12,4,12,0,0,4,0,6,6,12,12,10,12,2,6,10,10,
12,10,12,14,12,0,12,8,0,0,12,8,2,0],[0,6,14,10,6,6,0,14,4,8,14,6,0,0,4,8,6,14,4,6,6,8,14,10,4,12,6,0,0,8,6,10,
6,14,6,14,6,0,6,14,0,0,14,2,0,10,6,8],[0,4,2,0,0,14,0,4,2,12,6,0,14,2,14,14,2,14,
14,4,2,4,0,6,2,10,12,10,12,4,8,2,12,10,12,12,12,0,12,12,4,6,12,12,14,6,0,4],
[0,4,4,0,2,12,14,2,4,0,4,4,14,4,8,2,14,2,8,14,14,14,14,14,14,6,14,2,10,4,12,14,10,2,14,10,14,2,4,12,4,2,2,12,4,2,2,4
],[0,8,8,10,2,12,10,4,8,0,6,14,4,14,6,12,6,0,6,4,8,6,0,10,8,10,2,0,10,0,6,8,
10,0,2,10,2,2,10,0,12,2,6,6,12,2,0,10]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,11,12,8,0,7,4,0,13,4,4,0,0,0,0,9,4,
0,0,12,14,12,10,8,0,0,0,0,8,0,8,0,0,6,0,0,2,10,0,0,10,0,12,0,0,0,0],
[0,2,13,15,6,4,3,10,0,3,6,6,0,0,4,4,11,14,4,0,14,10,15,10,0,4,4,0,0,14,4,10,0,0,4,0,4,12,2,0,8,0,0,10,8,0,0,4],
[0,2,13,12,14,4,13,0,0,13,12,14,0,0,4,4,11,0,10,10,14,8,4,2,0,4,4,0,0,10,4,0,0,0,10,0,4,14,0,8,0,0,12,4,0,0,0,10],
[0,0,0,0,8,10,8,12,0,0,14,8,8,0,6,10,6,12,6,8,6,14,10,14,0,2,12,14,8,12,2,0,8,14,10,8,6,8,8,8,2,12,8,4,2,2,14,8],
[0,6,11,4,4,4,13,14,4,3,2,4,4,4,12,4,3,14,8,4,10,0,6,8,4,0,0,10,10,6,4,4,2,4,4,8,0,4,2,2,2,4,2,6,2,4,10,0],
[0,13,11,13,10,4,1,10,0,3,8,10,0,0,10,4,1,10,10,0,6,5,5,0,8,4,4,10,0,0,6,8,0,0,4,0,4,2,0,0,6,0,6,6,0,0,0,4],
[0,4,4,6,6,4,14,6,10,0,14,6,6,10,12,4,2,6,12,6,4,12,14,6,2,0,12,8,12,12,4,2,10,8,12,6,12,6,10,6,0,2,6,6,6,2,8,2],
[0,14,0,0,10,4,2,4,0,8,13,10,8,0,4,4,10,4,4,4,3,0,8,14,0,4,10,2,12,6,4,0,0,12,2,12,8,2,0,4,2,12,14,8,2,12,12,10],
[0,8,14,0,10,0,6,8,0,0,11,10,0,0,0,0,14,8,0,0,11,2,0,0,0,10,0,0,0,6,8,0,6,0,0,0,0,8,6,0,6,0,6,0,0,10,0,0],
[0,3,1,7,0,12,1,10,0,11,4,0,0,0,2,12,7,10,2,0,4,11,5,2,0,12,12,0,10,8,12,10,10,0,12,0,6,0,0,14,2,0,14,14,2,0,0,2],
[0,12,12,10,12,2,12,12,8,12,2,12,12,8,6,2,0,12,6,12,10,12,12,10,2,0,4,4,14,10,2,2,14,4,
4,14,4,12,14,14,2,6,14,2,12,6,4,8],[0,0,0,0,12,0,0,6,0,0,8,12,0,0,10,0,8,6,10,0,8,8,0,0,0,12,8,12,10,0,0,
0,0,12,14,10,14,6,0,12,12,8,14,6,6,8,12,12],[0,0,8,0,0,4,0,0,8,8,0,0,0,4,4,4,10,0,
4,0,10,10,8,0,2,2,10,12,12,0,2,2,12,4,4,2,10,0,12,12,0,0,12,12,0,10,12,10],
[0,0,0,8,2,0,8,2,0,0,0,2,10,0,0,0,0,2,0,10,0,0,8,8,0,8,10,12,8,14,0,6,14,12,0,14,10,2,14,10,4,12,10,0,10,6,12,12],
[0,6,11,3,4,2,15,4,4,13,2,4,4,4,10,14,5,4,10,4,10,14,1,0,2,10,6,8,10,4,12,8,4,2,6,10,12,12,4,4,4,2,4,4,4,2,10,6],
[0,10,2,6,0,10,6,8,0,8,10,10,0,6,10,4,10,14,10,0,10,10,8,6,4,10,10,0,6,10,10,0,6,2,10,6,10,0,6,14,0,6,14,4,0,6,0,10]
,[0,10,14,14,10,6,0,10,6,0,10,10,10,6,10,6,8,10,10,10,8,10,6,4,6,4,12,6,8,6,0,6,8,
6,12,8,12,10,2,8,2,4,8,4,2,4,12,2],[0,10,10,8,12,10,8,0,10,0,10,12,0,10,10,10,10,0,10,0,10,10,8,8,10,10,6,14,12,0,
0,8,12,10,2,12,6,12,12,12,0,14,12,12,0,14,8,4],[0,10,10,0,0,4,0,0,0,0,2,0,0,0,10,
4,2,0,10,0,2,2,0,0,6,8,6,10,12,10,4,6,8,12,6,12,6,0,14,12,10,0,6,6,0,6,10,2],
[0,14,12,0,12,12,14,14,0,8,9,6,0,0,12,12,12,4,6,6,9,6,14,8,0,12,12,6,0,4,12,0,6,14,12,0,12,6,0,2,4,0,2,8,4,0,6,12],
[0,14,6,10,6,4,13,2,0,5,4,6,6,0,4,4,4,2,4,6,4,4,12,0,2,4,4,6,0,2,12,2,0,4,4,0,4,6,0,0,6,0,0,8,6,0,0,4],
[0,12,4,2,12,0,13,10,0,13,10,12,6,0,0,0,12,10,0,6,12,2,10,8,0,0,10,6,0,10,0,0,0,6,10,10,0,12,0,0,2,0,0,10,14,0,6,0],
[0,8,3,7,8,4,11,4,0,3,12,8,0,10,4,10,15,4,4,0,10,6,15,10,0,10,10,0,0,0,8,0,0,8,10,0,10,14,0,0,0,0,0,0,0,0,0,4],
[0,2,0,6,10,12,3,6,12,1,2,10,0,12,4,10,12,6,4,10,12,2,4,6,4,6,6,4,12,0,4,4,2,2,12,12,6,10,2,4,0,0,4,4,0,0,8,6],
[0,4,4,2,0,8,8,10,4,0,6,0,10,4,8,14,12,10,8,10,12,12,2,2,4,4,12,6,12,6,8,4,8,12,4,12,12,6,8,4,10,14,4,8,10,8,6,0],
[0,12,12,0,2,0,0,2,12,0,4,2,8,12,0,0,12,12,10,8,12,4,0,0,12,14,2,0,0,2,0,12,10,0,12,6,2,10,10,0,14,0,0,8,14,0,0,4],
[0,0,10,6,12,6,6,0,10,0,0,12,0,10,12,6,10,10,2,0,10,10,0,6,10,6,10,8,10,10,14,10,10,0,2,
10,10,4,10,10,10,0,10,10,10,14,8,0],[0,4,4,0,6,0,8,10,4,0,4,4,4,4,12,0,4,0,12,14,4,4,8,0,4,4,4,8,6,4,
0,10,0,8,14,6,10,14,0,12,4,2,12,0,4,2,8,4],[0,4,9,1,4,12,13,8,12,3,0,4,2,12,2,12,1,8,2,
8,14,2,7,6,4,2,12,0,0,2,12,4,8,6,12,0,12,6,8,0,2,12,0,0,2,12,6,10],
[0,15,11,13,2,14,15,6,10,7,14,2,2,8,2,14,11,6,12,2,0,1,11,10,2,2,14,4,4,4,6,2,10,2,4,4,14,2,4,4,10,4,4,4,10,4,4,10],
[0,7,3,3,6,0,15,10,0,15,0,6,6,10,2,0,3,10,0,6,6,9,5,8,0,8,2,6,8,2,8,0,0,14,2,4,2,6,0,2,8,12,2,6,14,2,6,12],
[0,10,4,0,2,14,14,2,4,10,2,12,0,4,2,14,4,2,2,10,8,2,2,0,10,6,0,6,6,10,14,10,10,6,4,6,0,2,10,6,10,8,0,12,10,8,6,6],
[0,10,8,4,8,12,3,2,8,9,12,8,10,8,2,6,10,2,2,8,10,10,6,14,0,8,4,4,10,6,12,0,10,4,12,10,0,14,10,8,2,0,8,12,2,0,4,2],
[0,4,10,4,10,14,14,14,10,6,12,10,14,10,10,14,10,14,4,14,10,8,14,0,10,2,0,8,12,10,4,10,0,2,4,
12,0,2,0,6,14,2,6,0,14,2,2,0],[0,14,4,8,0,12,0,4,4,0,14,10,4,14,10,12,4,6,10,4,4,4,0,8,4,14,4,6,8,4,2,
4,2,12,4,8,4,0,6,8,4,0,8,8,4,6,6,14],[0,0,0,0,12,4,0,6,8,10,0,2,6,8,4,14,8,6,4,6,
8,0,10,0,14,0,8,0,0,0,4,14,0,10,2,0,8,0,0,0,0,10,10,10,6,10,10,6],
[0,4,4,8,12,10,0,8,8,14,4,12,8,8,8,4,12,8,8,8,12,14,2,8,8,8,0,10,12,8,4,14,12,4,6,2,0,12,12,12,8,0,12,12,8,0,10,10],
[0,14,0,8,0,8,10,4,6,0,2,0,4,0,8,8,8,10,8,4,8,0,0,8,0,0,12,6,12,10,8,0,2,6,12,12,2,0,2,12,10,4,12,12,10,4,6,10],
[0,0,0,8,6,0,0,10,6,0,0,12,0,6,10,6,0,4,10,6,0,0,0,8,12,12,0,14,2,8,0,12,8,4,0,2,0,6,8,2,2,4,12,6,2,4,4,8],
[0,12,12,0,10,2,0,14,0,0,12,10,10,6,12,2,4,14,2,10,4,12,0,0,0,0,14,8,0,6,8,0,0,14,4,0,14,10,0,6,14,12,12,0,12,12,8,0
],[0,4,4,8,8,8,8,10,4,0,6,14,4,10,14,8,6,10,14,4,6,12,2,8,4,2,0,12,8,8,8,4,0,12,12,8,0,8,0,8,4,0,14,6,4,0,12,10]
,[0,10,10,0,6,4,8,6,0,0,10,12,6,6,10,4,4,0,0,6,10,10,8,0,2,10,2,2,4,0,6,12,4,2,0,14,2,6,4,4,12,8,4,4,12,8,2,10],
[0,4,4,2,14,8,2,10,10,6,12,14,10,10,8,8,12,10,14,10,6,10,8,12,10,2,0,2,6,10,8,4,2,10,4,
6,0,14,2,12,10,8,12,12,10,8,2,12],[0,14,14,0,6,14,0,2,10,0,6,6,0,10,4,4,14,2,4,6,14,6,0,10,12,6,2,0,8,8,0,2,
6,6,2,8,12,0,6,14,0,0,14,2,0,0,0,0],[0,10,4,2,10,14,6,10,4,0,12,10,4,4,14,14,0,4,14,
10,6,6,8,8,4,12,10,8,12,4,14,4,0,8,6,12,10,10,6,12,4,14,12,12,4,14,8,6],
[0,8,2,0,0,12,0,4,0,0,5,6,10,0,12,2,12,4,12,10,5,8,6,6,10,8,0,10,8,10,12,10,10,10,6,8,10,2,4,0,10,10,0,10,10,10,10,0
],[0,12,1,4,8,12,3,12,12,3,14,8,12,2,6,12,9,12,6,12,0,4,4,0,12,6,4,0,0,4,6,12,6,0,6,10,4,10,12,0,4,8,0,0,4,4,0,6
]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,5,12,10,10,13,0,0,13,8,4,0,0,4,10,13,0,4,0,6,2,12,0,12,4,10,0,0,2,10,12,6,6,10,6,10,2,0,0,0,0,0,6,0,8,0,4],
[0,10,5,15,10,12,3,10,0,3,14,10,0,0,12,12,3,0,12,0,6,2,15,10,0,12,12,6,0,10,12,0,0,0,
12,0,12,4,4,6,12,0,6,4,12,12,0,12],[0,2,13,12,10,4,13,0,0,13,6,10,0,0,4,4,5,0,12,0,14,8,10,8,0,4,4,6,0,12,10,0,
6,6,4,0,0,0,6,14,6,0,4,10,6,0,6,4],[0,0,0,0,6,6,2,2,0,0,0,6,6,10,0,0,10,
8,0,6,10,0,8,12,4,6,10,2,6,10,12,4,6,2,14,6,10,6,6,12,6,0,6,8,6,0,2,2],
[0,12,12,0,0,12,10,6,12,0,12,10,0,12,6,12,12,6,0,0,12,2,0,0,12,8,2,8,8,10,12,12,2,
2,14,4,2,4,2,10,4,14,10,4,0,14,2,14],[0,1,5,13,8,14,1,10,0,9,2,8,6,0,14,10,11,10,4,6,0,15,5,0,14,14,14,0,0,14,14,
14,0,6,14,0,14,2,6,0,6,0,0,2,6,0,0,14],[0,0,0,10,0,0,0,0,6,0,8,0,0,0,6,10,
12,0,6,0,0,2,0,10,12,0,6,2,10,6,4,12,14,6,6,10,6,0,14,4,0,6,4,6,0,12,2,2],
[0,0,0,0,10,12,6,4,0,0,0,4,10,0,0,12,0,4,0,4,0,10,0,0,0,14,8,2,6,0,12,0,2,12,2,6,4,0,2,12,2,12,6,8,2,12,2,2],
[0,10,0,0,10,2,0,4,0,10,13,10,10,0,2,2,6,4,2,10,13,10,10,10,0,2,2,10,0,12,14,0,0,10,8,
0,8,10,0,0,10,10,0,8,10,10,10,2],[0,3,7,13,2,2,1,4,0,1,4,2,6,6,2,2,7,4,2,2,4,1,11,8,0,2,12,6,0,6,2,0,
0,6,12,8,12,2,0,2,6,0,2,2,6,0,6,2],[0,6,6,8,4,6,14,6,6,10,0,14,10,6,12,6,12,6,6,4,6,
0,10,8,6,4,8,0,2,14,6,6,6,6,2,2,8,4,0,2,14,8,2,6,14,8,0,0],
[0,6,14,14,0,12,7,0,2,9,14,0,0,2,12,6,12,0,12,0,12,12,0,8,2,2,14,4,14,14,12,8,0,4,12,14,4,0,10,4,10,4,8,14,10,4,4,12
],[0,0,0,0,14,0,0,0,10,0,0,14,0,4,12,0,0,6,12,0,0,0,0,6,2,2,2,6,2,0,0,2,12,12,4,2,8,14,12,12,0,2,12,12,0,2,6,8],
[0,9,5,15,0,12,11,0,10,5,12,0,10,4,10,12,15,0,10,10,2,15,1,4,10,14,8,10,12,12,12,10,10,10,10,
2,8,0,10,6,2,0,6,6,10,0,10,14],[0,0,0,0,2,10,0,12,0,0,0,2,12,0,0,4,6,2,0,12,0,0,0,0,0,2,2,4,2,12,2,
6,4,10,12,8,2,14,4,2,12,2,2,2,12,2,8,6],[0,10,2,0,14,10,0,0,0,8,10,14,0,8,10,10,10,0,10,0,
0,0,8,0,2,0,0,12,0,4,0,12,0,0,10,0,0,14,0,12,6,0,12,10,6,6,0,10],
[0,4,10,0,0,0,10,10,0,0,4,0,6,0,4,0,2,10,14,0,2,8,10,6,0,2,12,10,2,0,0,6,12,4,0,2,12,0,12,6,12,14,6,6,12,14,10,10],
[0,10,8,12,2,10,9,14,10,11,4,2,4,10,6,10,14,14,6,14,14,4,10,6,10,4,14,12,10,14,4,6,10,0,
14,10,14,2,10,10,14,4,4,4,4,4,6,2],[0,13,15,7,12,0,9,12,0,7,8,12,12,0,10,0,15,12,4,12,10,11,5,4,10,10,0,8,4,12,0,
10,4,14,0,4,0,12,4,4,12,10,4,4,12,10,8,12],[0,2,0,0,0,0,14,14,0,8,3,0,0,0,0,0,
6,14,0,8,13,10,8,2,6,0,0,0,0,2,0,6,0,12,6,12,0,10,0,0,2,0,0,0,2,0,0,6],
[0,6,8,10,6,6,13,12,0,15,6,6,0,12,12,6,6,12,12,6,6,6,12,0,0,6,6,8,0,6,4,0,0,2,6,0,6,12,6,0,0,0,0,2,0,0,0,6],
[0,4,6,12,2,2,13,10,0,7,2,2,0,0,8,8,4,10,4,0,4,4,4,2,0,2,2,0,10,10,2,0,10,0,2,10,10,6,10,0,4,0,0,6,14,0,0,8],
[0,8,3,13,14,4,1,4,0,3,12,14,0,0,4,12,9,4,4,0,4,0,15,10,6,4,4,0,6,0,6,6,0,14,4,6,4,14,0,6,0,6,6,6,0,6,0,4],
[0,6,6,6,2,14,0,2,6,0,6,2,2,6,8,10,0,2,8,2,0,6,0,6,12,2,4,4,12,4,0,8,8,2,2,12,4,2,2,6,4,0,6,0,14,0,10,6],
[0,6,6,0,10,4,10,14,6,12,12,10,14,12,0,4,4,8,0,14,4,4,6,0,6,10,4,10,6,2,4,6,0,10,10,0,14,0,0,12,2,10,12,0,2,10,10,6]
,[0,0,0,6,0,4,12,8,0,0,4,0,0,0,4,4,0,0,4,0,0,10,12,6,0,4,14,14,6,12,4,6,4,14,0,6,14,6,4,0,0,12,0,10,0,12,14,14],
[0,4,4,6,10,10,6,8,4,0,4,10,2,4,6,10,14,2,6,8,14,14,0,6,10,4,14,2,2,2,4,4,6,6,8,2,14,8,6,2,2,14,2,2,2,10,2,6],
[0,6,11,1,14,4,7,10,4,13,14,10,4,4,4,4,3,10,4,4,0,10,5,6,4,0,10,8,14,4,4,4,0,14,8,14,10,0,4,4,4,4,4,4,4,4,14,2],
[0,4,4,10,12,8,10,2,6,0,4,8,2,6,6,8,10,2,12,2,10,10,0,10,0,2,6,2,10,12,14,10,4,14,10,
10,6,12,4,10,12,0,10,10,12,0,2,6],[0,14,14,10,2,4,0,6,8,0,14,2,2,4,0,4,4,6,0,2,4,14,0,10,10,14,10,0,14,6,10,10,
12,0,6,14,10,2,12,4,12,12,4,6,6,12,0,8],[0,2,2,0,6,4,0,10,2,0,12,6,6,2,10,4,2,
10,6,6,2,2,6,0,14,4,2,12,10,8,8,14,0,6,14,4,2,12,0,2,6,2,2,0,12,2,12,0],
[0,12,4,6,0,14,6,2,4,0,14,0,0,4,2,14,0,2,2,0,6,14,6,6,4,8,12,2,6,12,4,4,12,12,0,6,12,12,12,6,10,8,6,12,10,8,12,12],
[0,6,6,0,4,8,0,14,2,0,12,4,8,2,12,8,6,14,12,4,6,6,10,0,6,8,0,14,0,4,4,6,12,4,6,0,10,4,2,0,10,2,4,10,10,8,14,2],
[0,10,10,2,10,14,10,0,10,8,0,10,14,10,10,14,0,0,10,14,0,0,10,12,0,2,0,8,8,0,14,10,12,8,
6,8,0,14,12,8,14,4,8,12,4,4,8,6],[0,6,11,8,0,6,3,4,4,3,8,0,4,4,6,6,15,8,6,4,6,4,4,10,4,0,4,14,14,14,6,4,
14,4,2,8,4,6,4,14,14,0,8,8,4,6,14,12],[0,10,4,12,6,6,6,0,0,0,7,14,0,0,6,6,8,0,6,
0,11,10,6,2,0,2,0,6,14,0,6,0,12,0,0,14,10,8,12,14,0,10,14,14,0,10,6,0],
[0,12,12,2,6,12,0,6,6,12,2,6,6,6,0,12,14,6,0,6,2,2,14,2,12,8,8,4,0,12,6,12,12,4,0,0,14,12,12,0,12,0,0,0,12,10,4,2],
[0,4,8,6,0,14,6,4,0,0,6,0,4,0,14,14,10,4,14,4,10,8,6,2,10,8,8,6,12,4,4,10,4,6,4,2,8,0,4,12,4,12,2,2,4,6,6,12],
[0,0,2,10,6,2,2,12,14,8,9,6,0,14,0,2,2,12,0,6,11,2,8,2,4,12,8,4,4,10,12,4,14,4,4,4,8,6,14,4,10,4,12,6,10,4,4,6],
[0,8,13,10,14,4,13,12,0,3,4,4,14,0,6,4,9,6,12,14,6,2,0,14,10,10,10,4,6,14,10,10,2,4,4,6,10,14,2,0,8,10,0,4,4,10,4,10
],[0,10,14,14,4,4,14,8,14,0,4,4,10,14,12,10,14,8,12,10,14,8,6,14,14,8,4,0,14,14,4,14,
4,6,14,8,14,14,4,2,10,4,2,2,10,4,0,8],[0,2,10,0,14,0,4,0,0,8,8,14,14,6,2,0,6,0,2,14,6,2,2,0,10,4,6,4,4,
4,6,10,4,4,6,4,6,8,4,4,4,14,4,4,4,8,4,8],[0,0,0,10,0,10,0,2,2,6,14,6,12,2,14,10,14,
2,14,2,6,8,6,10,6,14,0,6,14,2,10,6,10,2,4,14,0,0,10,14,2,0,14,14,12,0,12,14],
[0,4,9,13,0,8,5,2,14,13,10,6,0,14,6,14,3,12,6,0,8,0,7,10,4,6,12,6,4,4,2,12,4,0,12,4,12,0,4,4,10,2,4,0,10,2,6,12],
[0,0,10,6,12,12,8,14,10,0,0,12,14,10,6,12,4,14,12,14,4,10,14,14,10,10,8,8,0,14,0,10,4,2,4,
0,8,12,4,6,14,14,6,6,14,14,14,6],[0,8,2,0,2,4,0,2,2,0,2,8,4,8,14,4,2,2,14,4,2,2,6,0,2,12,4,2,2,12,14,
2,8,2,8,2,4,12,0,6,10,0,12,6,10,0,2,2],[0,2,2,0,2,4,0,12,2,6,8,2,12,2,6,10,2,0,6,12,
2,2,0,0,12,2,4,0,2,0,4,12,6,0,10,2,4,8,6,14,6,10,4,4,6,4,0,4]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,5,12,0,10,13,0,0,13,14,0,0,0,10,10,13,0,10,0,6,2,12,10,10,4,10,0,0,6,10,10,0,14,10,4,10,12,10,
0,12,0,0,12,0,0,0,10],[0,10,5,15,4,12,3,8,0,3,14,4,0,0,12,12,3,8,12,0,6,2,15,10,0,12,12,4,0,12,12,
6,0,0,12,0,12,0,2,14,10,0,14,14,10,0,0,12],[0,14,9,12,14,0,13,4,0,13,2,14,0,0,0,0,7,0,0,10,10,4,
10,8,0,0,0,6,0,0,14,0,6,6,6,0,0,12,6,4,4,0,4,4,4,0,6,0],
[0,2,7,4,0,12,15,12,0,3,10,0,0,0,2,12,11,12,14,0,2,8,8,12,
12,8,6,12,14,12,6,12,4,12,12,14,12,0,4,12,0,12,8,8,0,2,12,4],[0,12,12,0,0,12,0,12,12,0,8,0,0,12,8,12,12,12,8,0,12,
10,0,6,12,12,8,4,12,8,12,12,0,4,12,10,8,12,0,8,12,12,8,8,12,12,4,8],[0,9,7,13,4,0,
1,2,0,9,10,4,6,0,6,0,13,2,10,6,2,1,5,0,4,0,0,10,0,12,4,4,0,4,0,0,0,10,0,0,0,0,0,0,6,0,0,6],
[0,2,4,12,14,4,14,14,12,8,3,14,2,12,4,4,2,14,4,14,7,6,4,10,6,0,2,4,6,14,0,6,12,0,8,12,2,14,12,6,12,8,6,10,14,14,4,0]
,[0,0,0,0,4,12,14,12,0,0,0,4,12,0,0,12,6,12,0,12,0,0,12,0,0,12,12,12,12,8,12,0,0,
6,0,12,10,14,0,12,8,0,6,14,8,0,12,4],[0,10,0,0,14,2,0,12,0,0,13,14,0,0,2,2,0,12,2,0,13,10,0,10,0,2,2,0,0,0,12,
0,0,0,2,0,6,10,0,0,0,10,10,6,0,4,0,2],[0,1,5,13,0,0,1,8,0,11,2,0,0,4,0,0,5,
8,0,0,2,15,5,2,0,0,10,0,0,6,0,0,10,0,10,0,4,0,10,0,4,0,0,0,4,0,0,0],
[0,12,1,5,0,2,5,2,0,13,4,0,0,0,12,14,13,2,12,0,12,0,1,2,0,12,4,14,12,8,14,0,
12,12,14,12,4,0,12,12,12,6,12,12,12,6,14,6],[0,2,2,0,0,12,12,2,2,0,12,0,0,2,10,12,12,2,10,0,12,12,12,0,2,10,12,0,
0,2,12,2,0,0,14,0,2,0,12,4,2,8,6,4,12,12,0,12],[0,12,12,12,10,12,12,12,12,12,12,10,12,
12,8,12,12,12,8,12,12,12,12,0,8,6,0,8,12,2,8,8,2,8,8,12,0,10,2,6,2,12,6,6,12,12,8,8],
[0,10,10,10,12,12,10,8,10,0,6,8,8,10,10,12,10,8,10,8,10,6,10,10,10,2,10,10,10,14,
12,10,12,10,10,0,10,8,12,10,8,8,10,4,8,8,10,10],[0,14,2,0,2,14,0,12,0,0,14,2,12,0,14,14,2,12,14,12,14,14,0,0,12,14,
14,10,4,12,10,2,12,8,4,4,14,12,12,4,12,10,4,4,12,10,12,10],[0,6,14,0,10,6,0,6,0,2,6,
10,10,0,6,0,12,0,6,10,12,12,2,0,0,12,12,10,0,8,10,0,0,14,12,0,12,14,0,10,8,0,10,12,8,4,10,6],
[0,14,6,12,12,14,12,6,2,8,14,12,12,14,14,14,10,6,14,12,10,14,4,2,14,4,10,12,4,4,14,2,14,
6,10,4,10,12,14,0,6,12,0,4,6,6,6,12],[0,8,8,10,14,8,10,10,8,0,8,14,10,8,10,8,4,14,10,10,4,2,10,10,8,2,8,0,10,4,
4,6,8,10,0,10,8,14,8,10,4,12,10,10,10,12,10,8],[0,12,12,12,2,4,10,2,0,0,6,2,2,0,6,4,
6,2,6,2,6,6,0,12,12,8,6,0,0,12,4,12,8,4,4,0,6,2,2,0,12,10,0,0,2,12,0,6],
[0,6,4,0,4,4,14,14,0,8,7,10,0,0,4,4,10,14,14,0,1,14,8,8,14,4,4,0,0,0,4,14,6,10,10,0,4,4,4,4,0,0,4,6,0,0,0,10],
[0,12,14,10,10,12,13,12,0,5,12,10,6,0,2,12,12,12,2,10,12,12,2,0,4,12,12,6,0,2,0,4,0,6,12,
0,12,0,0,0,6,0,12,6,6,0,6,12],[0,0,8,12,0,4,13,0,0,7,14,0,0,0,4,8,0,0,4,0,6,6,4,2,0,4,4,0,10,4,4,4,
10,0,14,4,4,12,10,14,4,0,14,10,4,0,0,4],[0,14,15,13,6,0,1,14,0,3,2,10,0,10,10,0,5,14,10,0,0,
12,15,0,4,0,0,0,6,0,0,4,6,4,0,6,0,6,10,6,0,6,6,6,0,6,0,10],
[0,12,6,14,0,2,0,4,12,0,12,0,0,12,6,0,6,4,6,0,6,6,4,0,12,2,2,0,0,4,14,12,0,12,10,0,2,0,10,6,4,0,6,0,4,0,0,12],
[0,14,3,5,12,12,13,8,12,13,14,12,8,2,12,2,9,4,12,8,6,10,1,10,12,14,0,10,0,8,12,12,6,0,0,
0,0,12,6,10,4,10,10,8,4,0,0,6],[0,4,4,14,6,4,4,12,4,0,10,6,12,4,2,4,4,12,2,0,4,10,4,14,4,2,6,6,14,8,4,10,
14,6,4,0,6,6,14,0,12,4,4,0,12,4,6,4],[0,14,12,0,4,14,0,4,12,0,14,4,4,12,14,14,14,14,14,
4,14,14,0,0,2,10,14,10,12,4,4,2,0,0,10,12,14,8,0,12,4,12,12,12,4,10,10,14],
[0,0,0,0,0,4,6,10,0,0,4,14,14,0,12,4,14,0,0,14,14,4,6,0,0,4,14,0,2,2,4,6,0,0,14,2,0,12,0,2,2,14,2,2,2,14,0,6],
[0,4,4,2,6,0,2,2,2,2,4,6,2,2,8,0,4,2,8,2,4,4,2,2,8,0,0,2,2,12,6,8,14,6,4,2,0,10,14,2,12,14,8,8,12,14,2,14],
[0,10,10,0,0,6,0,0,12,6,14,0,0,10,10,6,10,6,10,0,8,10,6,0,8,10,10,6,12,14,6,8,4,2,10,12,10,0,14,2,6,12,2,4,6,12,6,10
],[0,0,12,4,12,6,0,12,0,0,0,12,12,0,12,6,12,12,10,12,12,12,14,0,4,0,12,0,0,14,12,4,
0,6,8,0,12,2,0,12,6,0,12,12,12,0,0,12],[0,15,11,7,14,6,15,4,0,15,10,14,4,10,14,6,5,4,14,10,8,13,5,12,0,12,0,12,6,
8,12,0,0,6,0,2,0,2,0,2,4,8,0,2,4,8,6,12],[0,8,8,0,14,8,0,4,10,4,6,8,0,10,
4,8,8,4,4,14,12,8,4,0,0,8,8,0,0,12,12,0,12,6,8,0,8,14,12,12,12,4,12,8,12,4,0,8],
[0,4,2,14,0,6,15,14,6,9,6,0,14,6,10,0,8,14,0,14,8,4,8,8,12,14,12,2,0,8,6,12,0,12,6,0,8,6,0,0,8,12,0,12,12,12,12,12],
[0,14,14,6,0,10,0,0,14,0,12,10,0,14,2,14,2,2,2,0,2,2,0,6,2,2,4,2,0,0,10,14,14,2,2,0,4,4,14,0,0,0,10,10,0,6,2,12],
[0,6,6,4,14,4,4,4,12,0,6,14,4,0,6,4,12,4,6,4,12,6,14,4,12,6,6,0,6,4,8,12,4,0,4,6,6,14,4,6,4,4,0,0,4,4,14,8],
[0,7,3,15,0,4,15,4,14,11,10,0,4,14,10,10,13,4,4,4,8,13,9,12,12,10,6,14,12,10,4,14,12,14,2,
2,12,14,12,12,10,0,12,12,10,0,14,0],[0,10,4,6,10,4,7,10,10,1,4,10,0,0,10,4,2,10,10,10,2,6,8,0,10,6,2,2,12,0,
2,10,8,2,2,2,8,10,8,12,0,0,12,12,0,0,6,4],[0,14,14,6,6,14,0,2,2,0,10,12,0,2,14,0,4,
2,14,6,4,0,0,6,2,4,4,14,14,10,0,2,0,2,6,14,4,6,0,14,0,0,14,4,0,0,14,6],
[0,2,2,6,0,4,2,0,0,0,2,6,0,2,2,4,8,0,8,0,8,2,12,6,2,2,0,12,6,4,4,2,8,8,2,6,0,0,8,2,6,6,8,8,4,6,8,0],
[0,0,0,4,14,12,4,2,0,0,0,0,0,6,8,2,4,2,8,0,4,0,4,4,0,10,0,10,4,0,12,0,4,0,6,4,0,0,4,0,0,2,0,12,0,2,10,0],
[0,8,8,0,2,8,6,6,0,0,14,2,2,6,8,8,4,0,10,2,4,8,6,0,0,10,0,14,14,2,12,10,0,14,8,14,4,12,6,2,2,0,2,2,2,0,14,14],
[0,8,13,4,8,8,7,8,8,9,8,12,2,8,8,8,9,8,14,8,0,14,14,0,4,12,2,6,0,2,8,4,4,0,10,10,2,8,0,0,2,6,0,0,2,2,6,12],
[0,0,0,12,2,0,0,2,0,0,6,2,0,0,2,6,0,12,2,2,0,6,6,12,4,0,14,6,8,2,0,4,0,2,0,12,14,2,0,8,6,2,8,4,2,2,6,14],
[0,14,2,4,2,8,14,6,0,0,15,2,0,0,2,8,12,4,8,6,5,12,4,10,0,6,0,4,10,0,4,0,2,0,4,10,10,2,2,0,0,4,0,0,0,4,4,6],
[0,8,4,0,4,4,0,12,4,0,10,10,12,4,10,4,4,12,10,12,4,8,0,4,4,4,4,12,10,4,14,14,0,12,0,10,4,4,0,0,2,0,0,8,2,0,12,10],
[0,0,0,0,6,4,4,6,0,4,0,6,6,0,12,4,4,6,12,6,0,0,6,0,10,0,10,6,0,6,4,10,12,6,0,0,10,10,2,4,12,0,4,4,12,0,6,12]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,5,12,12,10,13,6,0,13,14,12,0,0,10,10,13,6,10,0,6,8,12,0,12,10,10,0,0,4,10,12,6,4,10,2,10,4,
12,2,2,0,2,14,0,8,0,10],[0,2,13,15,6,4,3,8,0,3,6,6,0,0,4,4,11,8,4,0,14,10,15,10,0,4,4,2,0,10,4,2,
0,2,4,0,4,4,4,4,12,0,10,8,12,6,0,4],[0,0,11,12,4,2,13,2,0,13,4,4,0,0,2,2,3,4,10,0,12,6,4,
2,0,2,2,0,0,12,6,0,0,0,2,0,8,14,0,14,2,0,14,2,2,0,0,2],
[0,12,1,9,4,10,7,8,0,13,14,4,4,0,14,6,9,8,14,4,14,14,9,2,0,4,0,4,12,0,2,0,6,4,10,12,2,4,6,6,0,4,4,2,0,4,4,4],
[0,4,4,0,6,4,12,0,4,0,2,6,6,4,12,4,4,0,12,6,4,14,12,2,4,8,0,0,6,0,4,4,4,10,6,2,0,6,4,8,6,12,14,10,12,12,10,0],
[0,5,9,13,2,2,1,0,0,3,6,2,0,0,2,8,15,6,4,0,4,3,5,0,14,2,2,0,0,4,8,14,0,2,2,0,2,10,0,0,14,0,0,2,0,0,0,2],
[0,2,10,14,14,2,10,14,10,8,10,14,14,6,6,2,14,14,6,14,2,4,14,14,2,6,14,14,0,2,2,2,10,4,8,2,
14,14,10,12,8,4,12,10,12,4,4,6],[0,0,0,0,0,4,10,8,0,0,12,12,8,0,6,4,2,8,6,8,0,12,14,0,0,12,6,12,12,2,4,
0,2,12,4,12,2,8,2,8,0,4,14,12,0,4,12,10],[0,2,8,0,2,10,6,8,0,0,5,2,0,0,10,10,14,8,10,0,
5,2,0,10,0,10,10,0,0,2,6,10,0,0,0,0,12,8,6,0,0,0,14,4,0,0,0,10],
[0,15,3,13,12,14,1,10,0,1,0,12,6,2,14,14,9,10,14,12,6,13,11,8,2,14,14,6,0,
10,14,2,0,6,14,8,14,12,0,2,12,0,2,2,12,0,6,14],[0,12,1,12,0,8,1,10,4,3,6,0,0,4,4,8,9,10,0,0,6,4,12,0,0,4,14,12,
4,14,6,0,4,6,4,4,8,0,14,4,0,8,4,6,0,8,12,10],[0,10,10,0,10,4,0,14,10,0,2,10,0,
10,2,4,6,14,2,0,6,6,0,10,10,0,6,10,14,10,4,0,10,10,4,8,0,6,8,4,14,14,8,4,14,12,10,4],
[0,12,12,14,6,2,0,0,8,0,12,6,0,8,0,2,8,4,0,0,8,8,0,0,0,10,6,12,12,0,8,10,10,8,8,12,12,6,10,12,0,2,12,12,0,2,12,2],
[0,10,10,12,0,4,12,12,10,0,10,0,8,10,10,4,4,12,10,8,10,10,8,12,10,8,8,10,12,10,4,10,10,10,
4,6,2,14,10,4,0,6,4,6,8,6,10,4],[0,4,4,12,10,12,12,4,6,0,4,10,4,6,4,12,4,4,4,4,2,4,0,12,12,6,0,2,10,4,4,
6,12,8,14,0,0,6,2,10,4,14,10,10,4,14,6,0],[0,10,2,0,14,10,0,14,0,8,10,14,0,8,10,10,10,12,10,
0,10,10,8,0,2,10,10,6,0,8,12,2,0,6,10,0,10,14,0,12,10,0,12,10,4,2,0,10],
[0,4,6,6,6,10,0,0,14,8,9,6,10,14,6,10,8,0,6,6,1,10,6,14,12,14,10,2,
4,12,6,14,10,12,10,14,10,6,10,4,2,10,4,14,2,10,0,2],[0,8,8,8,2,8,8,6,8,12,8,2,6,8,2,8,8,6,2,6,8,12,8,8,8,12,2,
2,10,6,6,4,2,0,6,10,2,2,2,10,6,6,4,4,6,6,8,6],[0,6,10,0,10,2,4,10,0,0,2,10,
10,0,0,2,2,10,0,10,2,2,0,0,14,0,4,8,10,10,2,14,14,4,12,10,4,10,12,10,10,4,10,10,10,8,14,2],
[0,12,10,0,2,10,14,4,0,8,7,4,0,0,10,10,10,4,10,8,7,4,8,2,4,10,10,0,0,2,10,4,0,12,10,6,10,14,12,6,2,0,6,4,2,0,0,10],
[0,4,12,10,2,10,13,12,0,15,10,2,0,6,10,10,10,12,10,2,10,10,12,0,6,10,10,8,0,14,8,6,0,2,10,
0,10,14,4,0,2,0,2,4,2,0,0,10],[0,0,2,2,2,14,13,12,0,7,14,12,0,0,4,0,0,12,10,0,0,0,4,8,0,14,14,0,0,2,0,14,
0,0,14,0,6,2,0,2,14,0,2,12,14,0,0,4],[0,0,11,7,14,12,11,10,0,3,4,12,0,0,12,4,1,10,12,
0,12,8,15,10,2,12,12,0,0,0,14,2,0,14,12,0,12,2,0,0,0,0,0,0,0,0,0,12],
[0,0,14,10,2,4,0,12,12,0,4,2,2,12,2,0,10,12,2,2,10,14,0,14,8,2,10,8,4,2,6,14,12,0,8,4,10,2,12,12,2,0,12,6,2,0,8,10],
[0,9,5,9,14,12,3,14,10,11,14,14,4,10,6,12,13,12,6,14,0,9,9,14,10,4,8,10,0,14,12,10,4,10,12,
12,8,2,4,8,4,6,8,2,4,8,10,10],[0,10,10,4,10,12,0,2,10,0,14,10,14,10,4,12,10,10,4,12,10,2,0,4,10,10,8,10,4,6,12,10,
2,10,10,8,8,6,2,10,2,0,10,2,2,0,10,8],[0,4,0,4,2,10,4,4,0,0,6,2,14,0,2,10,6,
10,2,4,6,6,0,4,12,2,6,2,8,14,2,12,10,6,14,8,6,0,10,8,14,10,8,8,14,6,2,8],
[0,2,2,0,14,12,8,6,2,0,2,10,10,2,0,12,6,6,14,10,6,2,4,0,2,2,6,14,14,10,12,2,0,14,4,14,10,0,10,2,10,0,2,8,10,0,14,12]
,[0,8,8,6,8,8,6,2,10,4,8,14,2,10,6,8,12,8,12,2,12,12,6,6,2,2,0,8,6,2,4,14,14,8,2,6,0,14,14,6,2,2,6,6,2,2,8,10],
[0,2,2,12,4,14,0,6,6,2,2,4,4,2,4,14,0,6,4,4,12,2,6,12,8,2,6,12,12,4,10,8,10,2,14,12,6,4,10,8,12,4,8,2,8,4,12,10],
[0,14,0,0,12,2,14,8,2,0,10,12,12,2,4,2,4,8,0,12,4,0,10,0,2,14,10,4,8,12,6,2,0,12,8,8,10,12,0,0,14,12,0,2,8,12,4,10],
[0,6,3,3,6,6,5,6,12,13,4,6,2,12,0,6,7,6,0,4,4,0,13,8,12,2,2,6,0,12,6,12,12,6,14,0,2,6,12,14,14,6,10,4,14,0,6,8],
[0,12,12,4,0,14,0,10,2,14,6,0,4,2,8,14,12,10,8,0,12,10,10,4,6,8,4,10,10,8,14,6,8,6,12,10,4,0,8,0,12,14,10,4,6,4,10,0
],[0,10,10,2,10,6,10,6,10,8,6,10,4,10,12,6,12,6,14,4,12,2,10,2,10,0,10,12,6,10,6,10,
2,12,6,6,10,14,2,2,12,6,2,2,14,6,12,0],[0,12,12,4,6,10,0,2,10,0,0,6,2,10,6,8,12,6,6,2,12,12,0,4,10,10,6,14,14,12,
14,10,12,2,12,14,6,8,12,14,12,0,14,14,2,10,14,0],[0,0,0,0,0,10,0,10,14,0,0,8,10,12,2,
10,4,10,2,10,4,0,4,0,2,0,14,8,10,10,10,2,0,10,12,10,14,2,0,10,10,14,10,10,10,8,4,14],
[0,0,10,2,12,10,10,6,12,12,15,12,6,12,4,12,12,6,4,6,9,2,14,8,6,4,14,2,4,6,6,10,14,14,8,4,14,0,14,4,6,0,4,4,6,0,2,8],
[0,4,13,0,10,4,5,12,2,3,2,10,12,4,14,4,7,12,14,12,14,10,6,8,14,8,12,0,6,12,14,14,0,14,6,
6,12,10,0,6,12,12,6,6,12,8,0,10],[0,14,14,8,10,14,0,4,14,0,14,10,0,14,12,2,10,4,6,10,10,10,0,4,2,4,10,10,0,10,4,2,
14,10,4,0,10,10,14,0,8,2,8,2,8,2,10,12],[0,10,10,12,8,8,12,10,0,0,10,8,14,4,10,8,14,
4,4,8,2,10,0,12,6,12,10,12,12,4,12,6,6,2,8,12,10,8,6,10,8,6,10,6,4,6,14,4],
[0,12,14,12,2,12,1,10,2,9,6,6,12,2,6,12,6,10,0,12,6,4,2,6,2,8,2,0,14,14,12,2,
2,0,6,14,14,8,2,14,12,10,14,12,12,10,0,12],[0,8,14,0,14,12,4,12,0,0,4,14,14,10,8,6,14,12,12,14,14,14,8,0,8,8,12,0,
10,8,2,8,2,0,8,10,10,14,2,10,2,14,10,10,2,14,0,4],[0,12,10,14,6,8,13,4,14,11,4,8,4,
8,8,8,10,4,8,4,2,4,4,8,14,8,12,6,4,4,8,14,10,2,6,4,12,8,12,4,4,8,4,4,4,8,10,4],
[0,10,10,0,14,10,0,12,14,10,2,4,10,8,8,4,10,12,8,14,10,14,6,0,4,8,4,6,14,8,2,12,
10,4,12,12,4,14,10,2,0,10,2,6,0,10,6,10],[0,3,5,9,14,10,7,12,12,7,8,14,12,12,0,4,7,8,0,12,2,5,3,14,12,4,0,8,0,12,
10,12,10,8,6,0,0,14,10,0,12,12,0,0,12,12,8,6],[0,0,14,0,2,12,4,14,14,0,6,12,0,4,10,
12,0,14,10,0,0,0,4,14,14,8,2,8,2,6,12,14,4,8,12,2,2,10,12,6,12,10,10,2,12,10,8,6],
[0,14,14,2,0,12,2,12,14,2,2,10,12,14,14,2,12,6,14,12,14,2,8,2,14,8,0,8,4,14,12,14,14,
8,2,4,0,6,14,4,4,10,4,4,4,10,8,6]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,10,5,12,14,10,7,10,0,9,14,14,12,0,10,10,3,10,10,12,
6,8,8,10,8,10,10,12,0,4,10,8,0,12,0,2,10,6,8,2,2,10,2,14,12,0,12,10],
[0,0,11,15,0,2,3,12,0,3,4,0,0,0,2,2,9,12,2,0,12,8,15,10,0,2,2,2,0,6,2,6,0,2,2,0,2,4,2,0,14,0,0,6,8,14,0,2],
[0,0,11,12,4,2,13,12,0,13,10,4,0,0,2,2,9,2,8,0,12,6,4,12,0,2,2,0,0,2,2,10,10,0,8,0,0,4,0,14,2,0,14,12,2,0,0,8],
[0,0,0,0,14,0,2,0,0,0,8,14,14,0,4,0,4,0,4,14,4,10,8,14,10,0,0,12,14,0,8,10,14,2,10,
14,6,14,14,14,10,12,12,10,4,2,12,14],[0,14,3,9,14,2,11,14,2,13,8,14,14,2,14,2,13,14,14,14,2,6,7,12,2,0,14,4,14,14,
2,2,8,14,2,12,14,8,8,0,8,12,0,4,6,12,4,14],[0,3,1,13,2,10,1,0,0,13,14,12,10,0,0,
8,7,0,2,10,12,11,15,0,14,10,10,10,0,2,0,14,0,12,10,0,10,10,0,0,4,0,0,0,10,0,10,10],
[0,12,12,4,4,12,10,4,0,0,4,4,4,0,10,12,10,8,10,4,12,14,8,4,8,8,10,14,0,2,6,8,10,8,10,6,10,4,10,6,4,0,6,4,2,10,14,8],
[0,0,8,0,0,2,0,12,0,8,6,0,12,0,14,2,6,12,14,12,0,6,6,0,0,12,14,2,12,14,2,0,0,12,8,12,12,8,0,2,4,14,10,0,4,8,12,4],
[0,2,12,0,12,14,6,12,0,0,5,12,0,0,10,14,12,12,10,0,9,0,0,0,0,8,14,0,0,0,6,0,6,0,14,0,0,4,6,0,0,0,10,8,0,0,0,10],
[0,5,3,7,14,14,1,4,0,11,6,14,0,2,4,14,9,4,4,14,6,13,5,2,2,14,14,0,10,10,14,2,10,0,14,0,14,4,10,10,6,0,10,10,6,0,0,4]
,[0,12,12,8,0,0,0,14,14,0,0,0,0,14,12,0,12,14,12,0,4,10,0,8,4,0,10,14,12,0,14,4,2,
14,2,12,10,0,2,2,10,0,2,4,10,0,14,12],[0,14,14,0,2,8,10,4,14,0,6,2,0,10,10,8,6,4,10,0,6,12,10,0,14,8,6,0,6,10,8,
14,0,0,14,6,14,8,14,14,4,0,0,14,4,10,0,8],[0,8,10,14,2,8,2,0,12,8,13,2,0,12,12,8,
0,0,12,0,3,6,8,14,4,2,14,12,12,0,0,4,14,2,6,2,14,2,14,12,0,0,12,12,0,0,12,8],
[0,10,10,8,0,8,14,10,10,0,4,0,12,10,10,4,10,10,10,12,10,4,8,8,10,10,0,10,8,6,8,0,0,
10,10,0,0,14,0,14,6,10,14,10,12,10,10,10],[0,4,9,10,8,14,9,2,14,3,0,8,2,14,2,14,1,2,2,2,6,14,12,4,6,2,14,12,4,2,
6,14,12,0,0,4,4,0,12,14,2,8,14,14,2,8,14,14],[0,0,8,6,0,0,6,6,0,8,0,0,0,6,0,
0,0,0,0,0,0,0,8,2,0,0,0,14,6,6,2,0,2,6,0,6,0,0,2,14,0,6,4,12,0,8,0,0],
[0,0,0,8,0,14,14,10,4,0,0,12,0,4,0,14,8,10,0,0,8,0,4,0,2,0,12,6,14,4,4,4,6,6,2,14,12,0,0,8,8,4,8,14,8,4,0,14],
[0,12,12,8,8,12,8,10,12,0,12,8,10,12,10,12,6,10,6,10,6,6,8,8,12,6,12,0,10,0,0,10,4,14,12,
10,12,8,4,10,0,0,10,10,10,10,8,2],[0,0,0,10,10,12,10,10,0,0,8,10,14,0,10,12,8,10,10,10,8,8,0,10,4,0,10,6,0,8,12,
4,0,14,4,0,10,10,10,0,8,10,10,10,14,8,6,8],[0,8,6,0,8,6,14,4,0,8,3,14,0,0,6,6,0,
4,6,6,3,0,14,8,0,6,6,6,0,0,6,0,6,14,0,14,6,14,8,6,0,0,6,10,0,0,6,6],
[0,10,8,10,8,6,13,6,0,5,0,8,6,14,0,6,6,6,0,8,6,6,12,0,6,6,6,6,0,4,4,6,0,0,6,0,6,14,0,0,8,0,6,8,8,0,0,0],
[0,10,2,2,0,14,13,10,0,13,8,0,6,0,14,0,10,0,12,6,10,0,10,8,0,14,8,6,0,2,0,10,0,6,8,0,14,10,0,2,4,0,2,2,4,0,6,14],
[0,10,5,7,14,6,11,12,0,3,14,8,0,0,6,12,13,12,6,0,12,8,15,10,2,12,12,0,0,0,6,2,0,14,8,0,12,8,0,0,0,0,0,0,0,0,0,6],
[0,14,13,4,0,6,3,6,12,3,4,0,0,12,0,4,5,6,0,0,2,10,4,4,2,10,4,12,14,6,8,0,12,4,6,8,4,0,2,6,6,0,6,0,6,0,12,6],
[0,6,6,6,14,0,10,4,6,14,14,8,4,0,10,6,4,2,10,4,4,4,4,6,6,2,4,10,6,4,0,6,10,0,2,6,4,8,10,14,14,6,14,10,14,12,10,14],
[0,6,6,0,4,8,6,14,6,0,8,4,6,6,2,8,0,8,2,0,6,14,6,0,6,10,14,0,0,2,8,0,6,4,0,14,8,10,6,0,0,6,0,12,0,6,4,2],
[0,8,2,8,14,4,13,8,6,3,12,14,8,6,2,14,4,0,8,8,4,4,6,2,12,2,6,12,12,2,12,12,8,14,2,12,6,12,8,12,2,8,12,12,2,6,12,6],
[0,2,2,0,14,8,8,8,2,0,8,12,12,2,8,8,2,8,2,12,2,8,2,10,2,8,2,12,8,12,8,8,10,12,8,2,0,0,12,2,12,4,2,0,12,4,12,6],
[0,15,1,3,12,12,15,2,14,3,14,10,12,8,14,12,5,2,14,2,8,1,11,8,6,14,2,0,0,12,2,6,12,6,
14,0,2,2,12,0,12,12,0,0,12,12,0,2],[0,4,14,6,8,8,10,10,14,6,1,8,8,12,12,8,12,10,12,8,1,4,0,6,0,12,10,14,12,6,14,
0,14,6,8,12,4,8,8,2,10,2,2,0,10,2,14,8],[0,2,13,1,12,8,11,2,0,13,4,12,12,0,14,8,
9,2,12,12,6,0,1,6,6,4,14,8,12,0,10,6,0,6,2,12,14,12,4,4,10,12,4,14,2,2,14,12],
[0,12,6,2,12,6,10,4,6,0,14,12,12,6,10,6,6,4,10,2,6,14,6,2,12,2,4,6,6,0,6,8,2,12,6,6,4,2,2,4,2,0,6,4,2,0,12,8],
[0,14,14,10,6,14,0,6,2,10,14,6,8,2,10,14,14,6,10,6,14,12,0,10,4,10,10,6,8,14,4,4,12,12,14,
8,10,12,12,0,10,14,2,8,10,14,6,12],[0,0,0,0,8,6,8,4,0,6,6,8,4,0,12,6,2,4,2,4,2,10,8,0,0,0,6,8,14,0,
12,0,0,2,2,14,6,10,0,4,2,12,10,0,4,12,2,12],[0,12,12,2,12,2,10,2,12,0,12,12,2,12,2,12,2,4,2,2,
2,2,0,2,12,8,0,2,12,2,12,12,14,2,2,12,12,14,14,12,2,10,2,2,2,2,8,12],
[0,8,8,6,6,4,6,6,6,0,8,12,6,0,10,4,10,6,10,6,10,2,0,6,0,2,4,14,4,0,4,0,6,0,6,0,4,6,6,4,0,12,14,14,6,12,0,0],
[0,10,10,2,8,6,0,14,14,14,12,8,14,14,0,12,14,14,0,14,0,6,14,2,14,6,6,12,12,14,12,12,6,2,4,
2,0,8,12,12,14,0,0,0,14,0,12,0],[0,8,10,6,4,8,12,6,12,0,8,4,6,2,8,8,12,6,8,6,12,10,2,4,2,10,6,6,12,12,8,
12,10,4,0,6,12,4,10,12,12,12,12,12,12,12,6,6],[0,14,14,8,2,14,0,8,8,10,8,8,10,2,4,12,4,2,4,
2,4,14,0,8,2,4,4,12,4,12,14,2,2,12,2,4,4,2,2,4,0,2,14,14,0,2,12,14],
[0,8,14,6,6,6,0,0,0,0,14,0,6,14,8,0,6,0,0,6,6,14,10,6,0,0,2,10,6,14,0,0,4,10,0,6,2,6,4,10,0,6,10,0,14,6,0,10],
[0,8,10,14,6,0,14,12,10,0,14,4,4,0,14,10,0,12,14,4,0,4,8,14,10,0,0,8,14,12,0,10,12,8,4,
14,0,6,12,8,10,12,8,14,10,12,8,4],[0,6,6,6,2,12,8,0,0,0,12,8,8,8,6,12,0,10,4,2,0,6,8,6,6,4,6,4,2,0,4,
6,8,4,6,2,0,2,8,2,2,2,2,2,2,2,4,12],[0,12,12,6,10,0,8,8,6,8,10,12,14,6,6,0,10,14,12,8,
4,4,14,6,0,2,4,14,12,14,6,0,2,6,8,12,4,12,8,2,14,12,2,2,14,12,14,10],
[0,10,10,10,14,10,0,12,6,0,2,14,0,6,2,2,0,2,12,14,0,2,6,10,14,12,12,6,0,12,
0,4,0,10,2,10,12,8,0,10,0,14,10,12,0,10,6,14],[0,12,4,8,2,10,8,0,4,0,2,2,10,4,2,10,10,2,12,0,10,12,14,14,10,0,0,
14,8,14,4,10,12,8,6,8,0,2,12,8,14,6,8,8,10,6,14,2],[0,13,7,3,0,12,9,12,14,13,12,8,
6,14,14,2,3,12,8,6,14,15,5,10,8,12,0,12,2,10,12,8,8,12,12,2,0,6,2,4,12,8,4,0,12,8,12,0],
[0,4,12,8,6,12,5,10,14,3,8,6,0,4,4,12,8,12,4,10,14,8,6,2,14,6,0,2,2,2,6,14,14,2,6,2,0,14,14,8,8,14,8,8,8,14,2,10]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,15,12,8,4,13,2,0,13,8,8,0,0,4,4,13,2,4,0,0,2,12,10,2,4,4,0,0,4,4,2,0,8,10,8,4,0,8,0,8,0,0,14,0,14,0,4],
[0,10,5,15,12,12,3,6,0,3,14,12,0,0,12,12,3,6,12,0,6,2,15,10,0,12,12,8,0,8,12,8,0,0,12,0,12,2,10,8,8,0,8,2,2,8,0,12],
[0,0,11,12,2,2,13,8,0,13,4,2,0,0,2,2,3,0,0,0,12,6,4,2,0,2,2,0,0,14,10,10,0,0,2,0,10,4,0,14,10,0,14,6,10,0,0,2],
[0,0,8,0,8,4,2,4,0,8,2,8,8,12,12,4,6,4,12,8,6,4,0,6,4,10,14,12,8,14,0,4,2,12,8,8,6,8,2,10,0,0,2,14,0,0,12,4],
[0,12,12,0,2,12,2,6,12,0,6,14,2,12,14,12,12,6,14,2,12,14,8,8,12,0,10,0,10,2,12,12,4,0,6,0,10,6,4,12,12,0,2,6,4,0,0,2
],[0,1,5,13,0,14,1,14,0,3,2,10,0,0,14,6,11,14,6,0,0,15,5,0,14,14,14,0,0,2,10,14,
0,10,14,0,14,4,4,0,8,0,0,10,0,0,0,14],[0,6,11,15,12,10,9,12,4,13,10,12,12,4,2,6,11,12,2,12,10,0,3,12,0,10,2,4,14,
10,14,0,8,6,12,6,2,12,8,0,8,10,0,8,6,10,4,6],[0,0,0,0,12,12,2,2,0,0,8,12,2,0,
2,12,8,2,2,2,0,2,10,0,0,0,10,12,14,8,12,0,10,6,4,14,0,8,10,12,10,4,4,6,10,14,6,0],
[0,0,6,0,4,8,6,2,0,0,3,4,0,0,8,8,6,2,8,0,3,0,0,0,0,8,8,0,0,10,10,0,6,0,8,0,0,6,12,0,0,0,8,2,0,0,0,8],
[0,3,1,13,8,12,1,10,0,11,4,8,0,8,2,12,7,10,2,8,4,11,5,8,0,12,12,0,0,8,12,0,0,0,12,14,12,8,0,8,12,0,8,8,12,0,0,2],
[0,8,10,8,12,6,10,4,8,8,3,12,0,8,14,6,4,4,14,12,15,6,8,0,0,2,14,8,12,6,0,0,0,10,10,12,14,12,0,12,4,4,12,14,4,4,8,8],
[0,8,8,0,14,12,2,12,8,0,4,14,0,8,14,12,10,12,14,0,10,10,4,0,8,6,10,6,10,8,12,8,0,6,10,4,2,6,8,10,6,4,4,12,6,12,6,6],
[0,10,10,10,8,12,10,0,2,0,10,8,0,2,6,12,2,0,6,0,2,2,0,2,10,14,10,14,6,0,14,4,4,12,0,12,10,8,4,6,0,4,6,6,0,4,14,4],
[0,4,4,2,4,12,2,14,4,0,8,4,6,4,4,12,4,14,4,6,4,6,12,2,4,8,14,14,2,4,12,10,2,14,4,10,8,14,2,6,8,14,6,14,6,14,14,10],
[0,14,14,8,8,0,8,12,2,0,14,8,12,2,14,0,0,0,14,12,8,8,0,8,4,2,4,0,0,12,8,12,6,12,2,0,10,10,6,0,12,4,0,0,12,4,10,12],
[0,12,4,0,6,12,0,2,0,8,12,6,0,14,12,12,12,10,12,0,12,12,8,0,8,12,12,8,0,2,6,8,0,12,12,0,12,12,0,2,8,0,8,8,8,8,0,12],
[0,0,5,6,4,6,9,8,12,3,12,4,4,12,14,6,15,8,10,4,12,2,2,8,6,2,10,6,4,12,14,14,0,0,14,4,10,4,10,6,0,8,6,8,0,8,14,6],
[0,2,6,12,8,6,12,4,6,0,2,8,4,6,10,6,10,4,10,4,10,2,2,12,6,2,12,10,14,4,12,12,8,6,12,
14,12,8,8,14,4,12,14,14,4,12,2,12],[0,4,4,4,4,10,12,4,0,12,6,4,4,0,8,10,0,4,8,4,0,0,12,4,6,0,2,0,6,4,10,6,
6,6,12,6,2,4,14,6,4,12,0,0,4,10,6,6],[0,4,2,0,4,2,14,6,0,8,15,12,0,0,2,2,2,6,2,
14,15,12,8,2,8,2,2,0,0,8,2,8,0,2,2,8,2,6,2,12,8,0,12,8,8,0,0,2],
[0,0,8,10,8,6,13,10,0,15,6,8,0,8,6,6,6,10,6,8,6,6,12,0,12,6,6,14,0,14,4,12,0,8,6,0,6,12,0,0,0,0,8,4,0,0,0,6],
[0,4,12,2,12,8,13,10,0,13,2,12,6,0,8,0,10,0,0,6,10,10,10,8,0,8,8,6,0,12,8,8,0,6,8,0,6,14,0,10,4,0,10,14,4,0,6,8],
[0,6,1,7,4,2,11,12,0,3,10,12,0,0,2,0,7,12,2,0,2,14,15,10,10,2,2,0,0,0,10,10,0,14,2,0,2,12,0,0,0,0,0,0,0,0,0,2],
[0,14,6,2,10,0,0,12,14,0,6,10,10,14,10,6,8,12,10,10,8,6,6,0,12,2,6,8,4,12,2,4,12,0,0,14,6,10,12,8,12,0,8,12,8,0,8,8]
,[0,10,2,10,12,4,5,10,6,1,12,12,10,6,10,4,2,2,10,10,2,2,8,4,6,12,4,14,0,14,4,6,8,
14,12,0,0,10,8,12,12,10,12,8,12,2,14,2],[0,2,2,8,2,4,12,4,2,0,0,2,2,2,14,4,12,6,14,10,2,6,14,8,2,12,2,6,8,6,4,
2,2,6,12,6,2,0,2,6,10,12,6,8,10,12,6,4],[0,12,14,14,10,0,14,8,14,0,12,10,8,14,8,10,12,
0,14,8,12,12,0,14,2,10,12,12,10,8,4,14,0,10,14,10,12,8,0,10,8,8,10,10,8,14,12,6],
[0,2,2,0,4,4,4,10,2,0,0,10,12,2,4,4,10,10,12,12,10,14,14,10,2,14,10,2,0,2,4,2,10,2,4,0,8,6,2,14,2,10,14,0,2,10,2,8],
[0,2,2,14,10,0,14,0,2,14,2,2,10,12,10,0,0,6,10,0,0,0,14,14,6,10,12,8,14,10,4,6,0,6,2,
14,12,6,0,14,10,12,14,14,10,12,8,14],[0,2,2,2,4,0,0,6,10,8,8,4,4,0,12,0,2,6,12,4,4,2,0,2,12,2,6,2,0,8,14,
12,10,4,14,0,0,4,10,4,2,12,4,12,2,12,2,10],[0,4,12,6,14,8,0,0,10,0,6,14,14,10,14,8,4,0,
4,14,4,12,2,6,8,4,6,14,8,6,6,8,6,8,0,8,6,14,6,0,4,12,0,14,12,2,4,4],
[0,0,2,10,14,14,12,12,2,0,2,14,8,2,8,14,10,12,8,0,10,2,14,10,2,6,2,4,6,2,
14,2,14,4,10,6,2,12,14,0,10,14,2,4,10,14,4,0],[0,8,8,8,8,2,0,4,12,8,10,8,2,12,6,2,14,4,6,8,14,8,10,8,10,4,0,8,
10,14,0,10,4,12,14,10,0,8,4,12,10,8,4,10,4,8,8,12],[0,14,3,9,10,14,13,0,12,11,8,10,6,
12,4,14,15,0,12,6,12,2,1,14,12,10,2,14,0,12,14,12,8,14,10,0,2,8,8,8,0,4,8,6,8,4,14,0],
[0,6,6,14,0,8,0,2,12,0,14,0,2,12,8,0,4,12,8,2,4,4,0,14,2,14,12,0,2,2,0,2,4,14,4,2,12,10,4,2,2,0,2,2,2,8,0,14],
[0,14,14,14,6,10,14,2,2,0,14,4,2,10,0,10,12,2,0,2,12,14,8,14,10,14,0,6,6,12,0,10,14,6,2,
6,0,14,14,6,12,8,6,6,2,2,8,14],[0,6,11,6,0,14,3,2,8,9,12,0,2,8,8,6,9,2,8,2,8,2,2,8,10,4,10,6,0,2,0,8,
6,14,14,0,10,8,12,0,2,0,0,0,2,12,6,12],[0,0,4,14,0,10,4,2,8,0,5,0,2,0,4,10,6,2,4,2,
9,10,10,12,10,2,2,6,4,2,12,10,8,0,8,4,2,0,8,4,2,14,4,4,2,14,6,8],
[0,14,14,4,2,14,0,8,0,10,0,2,10,0,8,12,14,2,2,2,2,6,10,4,14,8,2,6,10,6,12,14,8,12,6,10,2,2,8,10,14,2,12,8,14,2,6,2],
[0,12,2,4,4,2,8,2,0,0,12,4,10,14,12,2,6,2,4,4,6,2,2,0,14,4,12,12,4,12,0,14,8,12,10,4,12,4,8,10,4,10,10,12,10,10,4,8]
,[0,5,9,1,2,4,13,4,14,5,8,0,4,14,8,4,15,4,8,4,2,1,11,6,14,8,14,12,14,6,4,14,6,12,6,10,14,0,6,2,4,6,2,4,4,6,12,12]
,[0,2,2,0,0,12,14,8,0,0,6,6,0,8,2,6,4,8,0,0,4,2,4,0,4,10,6,10,12,0,12,4,2,10,6,12,14,0,2,2,14,2,2,2,14,2,10,6],
[0,3,5,7,2,0,13,14,2,5,0,10,14,2,4,0,13,14,4,14,10,3,15,4,4,12,8,8,6,14,0,4,12,4,2,6,8,2,4,6,14,10,6,6,14,10,8,4],
[0,14,14,2,14,14,0,10,10,0,2,14,0,4,14,6,14,10,14,14,14,12,4,2,10,0,10,4,4,0,2,8,4,10,
0,12,10,14,4,12,14,8,12,8,14,8,4,8],[0,2,2,6,0,6,11,8,4,11,8,0,8,4,2,6,8,10,2,8,8,2,12,14,4,14,10,4,12,8,8,
4,6,12,0,12,10,0,6,12,8,0,12,12,8,0,8,12],[0,0,8,0,12,4,8,8,8,0,14,4,14,8,2,10,8,8,
12,14,8,14,14,8,8,0,2,10,12,10,4,8,2,10,6,12,2,0,4,10,2,10,10,0,2,10,10,14],
[0,12,12,0,0,4,6,4,12,8,10,10,10,2,10,4,4,12,10,4,12,4,6,0,12,6,8,6,10,2,4,12,
14,6,14,10,8,0,14,8,14,8,12,12,14,8,6,6]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,1,12,6,6,13,0,0,13,6,6,0,0,2,6,9,
0,2,0,2,14,12,0,10,0,6,0,0,0,6,10,6,4,6,10,6,2,8,10,6,0,10,2,0,12,0,2],
[0,8,3,15,6,10,3,10,0,3,12,6,0,0,10,10,1,10,10,0,4,0,15,10,0,10,10,10,0,6,10,6,0,
10,10,0,10,2,8,4,10,0,10,8,10,8,0,10],[0,14,9,12,8,0,13,10,0,13,2,8,0,0,0,0,11,0,12,0,10,4,10,8,0,0,0,6,0,14,4,
0,6,6,10,0,8,8,12,4,4,0,4,14,4,0,6,0],[0,0,0,0,10,10,12,4,0,0,8,10,10,0,10,10,
12,8,10,10,12,10,12,8,6,6,6,10,2,6,14,6,12,10,6,2,12,10,12,2,6,8,8,2,0,2,10,4],
[0,10,2,0,0,10,6,10,10,8,0,0,0,10,10,10,10,10,10,0,10,10,14,6,10,2,2,6,8,12,10,10,0,0,10,0,2,6,0,4,0,6,4,2,8,6,0,10]
,[0,9,3,13,10,12,1,6,0,9,10,10,6,0,6,4,9,12,0,6,14,13,5,0,4,12,12,0,0,8,2,4,0,4,12,0,12,6,0,0,0,0,0,0,6,0,0,6],
[0,4,4,12,10,4,10,10,10,0,0,10,10,10,14,4,12,10,14,10,4,0,8,12,14,12,6,14,6,2,10,14,6,10,0,
12,6,10,6,12,10,6,12,6,0,12,4,14],[0,12,1,9,6,10,5,0,0,13,14,6,0,0,0,10,1,0,0,0,0,10,7,6,0,6,8,0,8,8,
10,0,0,10,0,8,0,10,0,6,12,8,8,4,12,8,0,0],[0,2,8,0,2,10,0,12,0,12,5,2,12,0,10,10,14,12,10,
12,5,2,12,10,0,10,10,12,0,12,4,10,0,12,0,0,4,10,0,0,12,10,10,2,12,10,12,10],
[0,11,15,13,14,10,1,10,0,1,12,14,6,10,10,10,15,10,10,14,12,9,11,8,10,10,4,6,0,6,
10,10,0,6,4,12,4,14,0,12,12,0,12,12,12,0,6,10],[0,10,10,12,0,4,4,10,10,0,6,12,0,10,4,4,0,10,4,0,2,6,0,12,0,0,14,
2,10,8,10,0,8,2,12,10,8,0,2,10,6,8,10,10,6,8,2,0],[0,10,10,0,0,0,6,10,10,0,14,0,
0,10,4,12,4,10,4,0,4,4,6,10,10,4,4,6,14,6,0,0,10,6,0,14,2,6,0,6,12,8,14,0,12,2,6,14],
[0,12,1,10,6,10,3,0,0,3,8,6,0,0,4,10,15,0,4,0,6,12,12,14,12,10,10,8,0,0,2,12,8,6,0,0,0,6,8,10,0,0,10,10,0,0,8,2],
[0,6,6,10,10,0,10,4,6,0,12,10,10,2,6,0,0,4,6,10,6,12,4,10,6,14,4,4,10,2,0,6,6,4,0,8,4,0,6,14,14,10,14,8,10,10,4,12],
[0,8,10,6,4,10,8,10,0,8,13,4,10,0,10,10,10,10,10,10,3,0,8,4,8,10,10,0,0,10,6,6,6,4,2,6,10,14,12,0,10,0,0,0,10,0,8,2]
,[0,4,12,0,0,4,0,2,0,8,4,0,0,12,4,4,6,12,4,0,10,10,8,0,12,10,10,8,0,8,8,12,0,6,6,0,10,0,0,10,10,0,10,6,4,10,0,4],
[0,10,10,8,10,4,12,0,10,0,10,10,10,10,10,4,6,0,10,10,6,14,12,6,0,2,4,12,4,14,10,10,2,12,
2,14,4,10,2,10,14,6,10,10,14,6,6,12],[0,10,10,4,8,10,4,2,10,0,10,8,6,10,4,10,0,2,4,2,0,4,10,4,10,4,0,8,4,0,
6,2,4,14,2,4,0,8,4,4,0,0,14,14,6,10,10,8],[0,10,10,6,10,4,10,10,0,0,4,10,10,0,0,4,14,
10,12,10,14,14,0,6,12,10,14,14,6,0,4,12,8,6,14,6,14,10,2,6,0,10,6,6,10,0,14,4],
[0,2,0,0,4,0,14,14,0,8,3,10,0,0,0,0,6,14,0,12,13,10,8,12,4,0,0,0,0,12,0,4,10,10,6,8,0,10,4,6,12,0,6,0,12,0,0,6],
[0,12,14,10,4,12,13,12,0,9,12,4,10,8,2,12,12,12,2,4,12,12,6,0,6,12,12,6,0,12,0,6,0,6,
12,0,12,10,0,0,4,0,6,0,4,0,10,12],[0,12,14,12,2,10,13,14,0,7,10,12,0,0,0,4,12,14,8,0,12,12,4,2,0,10,10,0,10,14,4,
10,10,0,10,10,6,8,10,14,4,0,14,8,4,0,0,0],[0,14,9,13,6,10,1,0,0,3,2,0,0,0,10,6,
15,0,10,0,10,6,15,12,4,10,10,0,6,0,6,4,2,4,10,6,10,0,2,6,0,6,6,6,0,6,0,10],
[0,0,4,0,0,10,10,0,8,0,7,0,0,8,2,2,4,0,2,0,13,10,0,12,6,12,8,0,8,10,6,14,0,12,12,8,8,0,10,4,10,0,4,10,10,0,0,2],
[0,12,12,6,14,8,2,14,12,8,4,8,4,2,10,2,0,4,10,14,0,0,12,6,12,2,0,6,0,10,8,12,0,6,10,0,0,8,0,4,10,12,4,4,10,2,6,8],
[0,0,0,4,2,0,10,4,0,0,6,2,2,0,0,0,0,8,0,12,0,12,10,4,0,6,12,4,4,6,0,6,2,4,0,10,6,0,2,4,12,10,4,4,12,10,4,12],
[0,5,11,13,14,8,9,10,0,15,14,14,4,0,0,8,5,12,0,10,8,1,5,2,6,8,0,4,4,4,4,6,10,10,0,4,0,2,10,4,4,2,4,4,4,10,4,0],
[0,0,0,0,14,0,12,8,0,0,10,6,0,0,2,0,4,8,12,0,4,10,6,0,0,10,4,8,12,0,0,10,0,12,2,6,10,10,8,6,0,6,6,6,0,6,12,4],
[0,2,0,14,4,4,3,0,8,15,4,12,0,8,8,4,12,0,14,0,12,12,12,8,4,6,8,0,0,10,10,4,0,10,14,0,8,10,0,0,10,8,0,0,10,8,0,8],
[0,10,15,10,0,2,3,0,8,9,6,0,0,0,10,2,13,0,10,0,14,12,4,6,4,10,2,0,6,0,0,4,10,8,10,6,2,0,0,12,6,10,12,6,6,10,0,10],
[0,12,2,0,8,12,6,2,0,0,2,8,8,0,4,12,12,2,12,8,12,2,0,0,10,12,12,8,0,4,2,10,0,4,6,0,12,14,0,12,8,0,12,8,6,0,8,2],
[0,6,10,4,14,14,12,10,10,0,2,14,10,10,8,14,6,10,8,0,6,2,14,4,10,0,0,0,14,10,4,10,14,10,6,
14,0,8,14,4,0,8,14,6,0,2,10,14],[0,12,1,11,10,10,13,14,10,7,8,10,2,10,2,10,3,14,2,10,0,10,1,0,0,10,10,0,10,12,4,0,
4,6,10,10,10,10,8,2,14,10,10,6,14,0,0,2],[0,4,4,12,14,14,8,14,4,12,2,14,14,4,14,14,8,
14,4,14,8,0,8,12,10,12,2,14,6,14,14,6,12,4,2,6,2,4,12,12,4,6,2,2,14,6,4,14],
[0,0,0,6,6,2,0,0,0,0,4,6,0,0,0,12,10,8,0,0,10,10,0,6,0,8,4,6,12,10,12,0,0,6,10,8,4,10,0,12,10,0,6,6,0,14,12,4],
[0,12,12,10,12,12,10,0,2,0,12,8,0,12,12,12,2,0,12,0,2,12,4,10,12,12,8,10,4,0,12,12,10,4,
12,4,4,8,10,4,0,8,10,10,0,8,4,8],[0,10,10,12,12,4,0,12,2,8,14,12,12,2,4,10,0,12,4,12,8,14,4,12,2,8,4,14,8,2,10,
8,10,4,12,2,10,0,10,8,2,0,8,8,2,0,14,8],[0,10,2,14,10,4,4,10,10,0,6,10,10,0,14,4,14,
10,14,10,14,2,4,6,0,2,10,14,10,10,4,10,2,4,12,0,4,10,2,10,10,14,14,14,10,14,14,0],
[0,12,12,12,14,12,0,10,12,0,2,8,0,6,10,2,2,10,10,14,2,8,0,12,6,8,2,0,6,14,12,6,2,0,12,6,2,14,2,6,4,0,10,14,4,0,0,4],
[0,8,8,6,14,4,12,10,0,0,8,4,14,6,8,14,4,4,6,14,4,8,6,6,0,8,14,2,6,0,14,0,0,2,10,6,14,14,0,2,14,12,2,12,6,12,8,8],
[0,4,12,4,6,8,4,10,12,0,8,12,14,6,0,14,2,10,10,14,2,14,8,4,12,8,12,12,4,14,8,12,14,2,12,
4,12,6,14,10,14,6,10,12,14,6,12,2],[0,6,12,0,6,10,6,0,0,0,12,6,12,14,6,10,2,6,12,6,2,12,12,0,4,6,4,6,0,6,2,
4,0,6,2,0,14,0,0,0,6,12,0,0,6,8,6,12],[0,10,10,4,6,8,8,0,12,14,14,0,10,6,6,8,14,6,
0,0,2,14,4,4,2,8,6,14,14,14,8,2,14,2,0,14,6,0,4,14,14,2,14,14,10,2,14,14],
[0,12,12,6,0,12,0,10,14,10,8,6,10,14,8,10,12,4,2,0,12,2,0,6,6,8,12,0,8,10,0,2,6,
12,12,2,12,0,6,2,10,10,2,12,10,10,0,2],[0,12,14,8,12,10,4,6,14,0,2,12,12,14,8,4,2,0,14,6,2,6,4,4,14,0,12,4,12,12,
0,14,6,10,12,12,12,12,6,2,12,14,2,2,12,14,4,12],[0,10,8,6,4,4,13,14,10,1,4,2,0,0,12,
4,4,14,12,0,4,4,14,10,10,4,4,4,10,0,14,10,2,4,12,10,4,8,6,0,6,10,0,10,6,10,4,4],
[0,7,3,13,4,4,9,2,10,7,0,4,2,10,10,10,7,10,10,2,8,3,5,10,4,4,4,10,10,4,4,4,2,10,12,10,4,12,2,4,14,10,4,4,14,10,10,14
]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,5,12,12,10,13,6,0,13,14,12,0,0,10,10,13,10,10,0,6,2,12,0,4,4,10,0,0,4,10,4,6,0,10,
0,10,4,12,0,4,0,0,2,0,14,0,10],[0,14,9,15,6,0,3,12,0,3,2,2,0,0,0,0,7,12,0,0,10,6,15,10,0,0,0,0,0,8,0,4,
0,0,0,0,0,0,10,0,10,0,6,10,4,12,0,0],[0,14,9,12,14,0,13,6,0,13,2,14,0,0,0,0,1,10,14,0,
10,4,10,8,0,0,0,6,0,6,0,10,6,6,0,0,12,14,6,4,12,0,4,8,8,0,6,0],
[0,12,0,0,4,10,12,4,0,0,0,4,4,0,4,10,10,4,4,4,10,4,8,6,10,0,0,2,8,6,14,10,2,8,8,8,4,4,2,8,8,12,8,10,8,12,2,6],
[0,0,0,0,6,0,14,0,0,0,0,6,6,0,6,0,0,0,6,6,0,0,4,4,0,4,2,8,8,10,0,0,4,2,0,14,2,0,4,4,14,12,10,4,10,12,2,2],
[0,3,7,13,8,0,1,4,0,9,4,2,6,0,0,12,13,10,0,6,2,1,5,0,4,0,0,0,0,10,12,4,0,8,0,0,0,4,0,0,2,0,0,0,6,0,0,0],
[0,6,6,10,4,6,4,4,10,12,14,4,4,10,10,6,12,4,10,4,6,2,0,10,14,2,14,0,0,8,0,14,8,0,8,4,14,4,8,14,4,0,14,12,4,6,6,8],
[0,0,0,0,10,0,0,6,0,0,4,10,6,0,6,0,4,6,6,6,0,14,0,0,0,12,8,2,2,14,0,0,0,12,4,2,14,14,0,12,14,4,2,8,14,14,2,2],
[0,2,8,0,8,10,0,6,0,0,5,8,0,0,10,10,14,6,10,0,5,2,0,10,0,10,10,0,0,0,14,10,0,0,0,0,10,12,6,0,0,10,12,4,0,10,0,10],
[0,3,7,13,2,2,1,8,0,1,4,2,6,0,2,2,7,8,2,2,4,1,11,8,0,2,12,6,0,10,2,0,0,6,12,14,12,8,0,8,2,0,8,8,2,0,6,2],
[0,10,10,8,0,2,8,10,4,0,4,0,0,4,4,2,8,10,4,0,14,2,0,2,8,0,4,8,2,0,2,8,2,8,4,2,14,0,12,8,10,4,8,8,10,4,8,10],
[0,8,10,0,6,4,12,4,10,8,1,6,0,10,6,4,14,4,6,12,1,10,2,8,10,14,14,6,4,8,4,0,10,6,12,14,8,10,10,4,10,0,14,6,10,12,6,14
],[0,10,10,0,6,0,0,0,6,0,10,6,0,6,10,0,14,0,10,0,14,14,0,0,14,14,12,2,2,0,4,8,
4,12,12,2,2,6,4,12,0,0,12,12,0,0,2,2],[0,12,1,8,6,4,13,0,10,3,2,6,12,10,10,4,3,0,6,12,0,0,0,2,10,10,14,4,4,10,4,
10,2,4,4,14,8,6,2,8,14,4,8,14,12,4,4,0],[0,14,14,4,6,4,4,0,6,0,14,6,0,6,14,4,
14,0,14,0,14,14,0,4,10,14,0,14,2,0,12,4,2,4,2,8,0,10,8,2,0,4,2,2,0,4,8,0],
[0,12,4,0,0,12,0,6,0,8,12,0,0,14,12,12,2,2,12,0,2,2,8,0,8,2,2,12,0,10,4,8,0,12,2,0,2,0,0,4,6,0,10,8,0,0,0,12],
[0,14,14,4,10,2,8,4,8,0,14,10,10,8,14,2,0,4,14,10,6,6,10,14,8,2,0,4,10,8,6,8,10,14,0,4,0,10,10,4,14,6,4,0,14,6,0,6],
[0,8,13,13,10,12,9,10,12,13,4,10,10,12,6,8,1,10,6,10,6,10,5,10,12,6,2,14,4,4,6,2,14,8,12,
4,2,10,14,4,4,2,14,14,10,2,4,0],[0,10,2,10,10,6,10,10,0,8,14,10,10,12,4,6,14,10,4,10,14,14,8,10,10,12,14,14,6,10,6,
10,0,4,8,6,14,10,12,6,10,10,6,6,10,10,4,14],[0,14,12,0,6,12,14,6,0,8,15,10,0,0,12,12,
2,6,12,14,9,6,8,2,0,12,12,0,0,8,12,0,0,4,2,12,12,4,0,12,8,0,12,4,8,0,0,2],
[0,12,14,10,0,12,13,4,0,15,12,0,0,12,2,12,12,4,2,0,12,12,12,0,12,12,12,14,0,2,0,8,0,8,12,0,12,6,0,0,0,0,4,4,0,0,0,12
],[0,0,2,12,12,14,13,10,0,7,14,6,0,0,4,14,0,0,0,0,0,0,4,2,0,14,14,0,10,8,14,12,
10,0,14,10,12,6,10,2,4,0,6,0,4,0,0,4],[0,2,13,13,0,14,1,10,0,3,6,12,0,0,14,12,3,10,14,0,14,10,15,0,8,14,14,0,6,0,
6,8,6,4,14,6,14,12,6,6,0,6,6,6,0,6,0,14],[0,12,8,0,0,0,0,12,2,0,8,0,0,2,12,
6,6,12,12,0,6,8,0,0,12,8,4,6,4,6,12,8,2,14,4,14,4,0,12,0,6,0,0,10,6,0,6,14],
[0,12,12,12,14,12,6,12,12,12,12,14,2,2,6,12,0,12,6,12,0,0,0,8,12,8,0,14,6,8,12,12,0,
14,4,6,0,0,0,10,12,12,10,4,12,0,14,8],[0,12,1,4,12,12,9,10,12,3,14,12,6,12,6,12,3,12,6,2,0,10,10,6,12,4,10,0,0,2,
12,2,4,0,6,0,10,6,4,0,2,6,0,6,2,2,0,12],[0,14,14,2,4,2,2,4,14,0,14,4,14,14,0,
12,14,10,0,4,14,14,0,2,4,0,14,0,2,14,14,4,8,6,4,2,14,8,12,2,14,10,2,2,14,0,0,14],
[0,8,2,0,2,12,6,12,0,0,11,8,10,0,6,12,2,12,2,10,5,14,6,0,0,6,0,0,14,10,12,0,10,0,4,14,0,14,14,0,10,8,0,6,10,8,0,0],
[0,2,2,0,6,0,0,2,4,0,2,2,2,14,0,0,4,8,6,2,4,4,0,0,0,12,4,0,0,12,6,0,6,6,10,0,4,2,6,0,12,2,0,0,12,2,0,2],
[0,0,0,14,4,2,0,4,8,4,0,4,4,14,0,2,0,4,0,4,0,0,0,14,4,0,4,6,12,6,12,4,12,10,2,12,14,4,12,2,10,0,2,12,10,0,6,6],
[0,2,6,0,2,6,0,0,0,0,0,2,2,0,10,6,2,0,0,2,2,6,0,0,6,4,8,14,6,8,12,6,0,0,2,6,8,8,0,14,2,2,14,14,12,2,4,14],
[0,12,14,8,4,10,12,10,14,0,8,4,6,14,4,10,6,10,4,10,6,14,10,8,14,8,10,12,0,2,0,14,2,6,6,0,10,10,2,0,4,2,0,4,4,12,6,8]
,[0,10,10,12,10,10,0,6,0,12,10,10,4,0,12,10,10,6,12,10,10,10,10,12,6,12,0,8,2,0,0,6,12,
14,10,2,0,10,12,6,6,14,10,6,0,4,8,14],[0,12,12,8,12,10,0,6,12,14,6,12,6,12,2,10,4,6,6,6,4,8,10,8,2,14,12,10,12,
8,10,2,8,10,14,12,12,2,8,0,6,10,0,14,6,10,10,2],[0,10,10,6,2,0,10,0,10,0,10,2,0,10,6,
12,0,10,6,0,0,0,0,6,10,4,10,14,0,10,12,10,2,0,0,0,10,10,2,0,10,10,10,10,0,4,14,10],
[0,8,13,7,0,0,3,12,6,13,4,14,12,2,6,0,5,12,6,12,2,10,1,12,2,0,6,0,0,12,0,2,6,0,8,0,6,8,6,0,12,10,0,0,12,4,0,4],
[0,10,10,12,6,0,0,2,8,6,2,6,2,8,8,4,0,2,8,2,4,0,14,12,8,10,0,2,12,8,14,8,6,6,6,12,6,6,12,12,8,0,12,12,8,0,2,10],
[0,4,14,10,14,6,6,14,6,0,12,14,14,10,0,6,10,14,0,14,10,14,8,6,4,14,10,0,6,14,6,4,12,0,4,
12,10,14,12,6,14,0,6,6,14,0,0,0],[0,0,8,10,4,12,3,0,14,3,12,4,10,14,0,12,0,0,10,4,0,10,12,4,0,8,2,10,8,4,12,
0,6,10,12,8,14,4,6,8,14,0,10,6,14,0,10,12],[0,13,15,9,14,2,15,14,0,5,2,4,4,0,14,2,5,8,
8,14,8,5,5,14,0,4,12,12,6,6,4,0,0,12,10,2,12,14,0,0,14,12,0,14,4,12,0,14],
[0,12,0,4,6,12,4,8,0,0,0,6,10,0,2,2,8,8,12,10,12,6,0,4,0,12,6,12,4,0,12,0,8,2,0,4,6,6,8,14,0,12,14,4,0,12,12,14],
[0,13,15,9,14,10,11,12,0,13,2,14,14,10,0,4,3,12,0,14,14,5,7,6,4,0,6,8,0,6,10,4,6,8,12,0,2,8,6,0,0,6,0,0,0,6,8,6],
[0,4,10,4,10,4,12,12,6,10,8,10,6,0,4,4,8,12,4,12,10,2,6,4,0,6,6,0,2,6,10,0,10,4,0,2,6,10,14,2,6,4,2,2,6,4,0,8],
[0,4,12,0,10,14,3,12,4,11,10,0,10,14,12,8,4,6,12,10,4,10,4,10,4,4,14,12,0,0,2,2,6,10,4,
12,14,10,6,12,10,10,12,12,10,10,0,6],[0,4,10,0,12,0,8,10,10,10,0,12,10,10,0,10,14,10,6,10,14,6,14,14,0,14,12,14,12,
10,10,0,6,8,4,12,12,12,6,2,10,12,2,2,10,12,14,10],[0,14,14,0,8,0,12,2,14,0,14,2,14,4,
2,0,14,2,12,14,14,14,2,12,14,4,14,2,0,14,10,14,4,2,0,0,14,12,6,6,4,2,6,2,4,2,2,14],
[0,2,2,0,4,0,0,14,2,0,4,14,4,2,0,6,14,2,0,14,2,14,0,0,12,4,2,0,0,10,0,12,2,0,6,0,2,4,2,6,0,6,6,6,0,6,0,4]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,11,12,14,0,7,8,0,13,4,10,0,0,0,0,9,8,0,0,12,14,12,10,2,0,0,0,0,14,0,2,0,6,6,6,0,10,2,10,6,10,10,4,0,8,0,0],
[0,6,1,15,4,8,3,2,0,3,10,4,0,0,8,8,15,6,8,0,2,14,15,10,0,8,8,6,0,6,8,6,0,10,8,0,8,8,10,6,8,0,12,8,2,2,0,8],
[0,6,1,12,6,8,13,14,0,13,0,6,0,0,8,8,15,4,6,0,2,12,4,2,0,8,8,0,0,8,14,10,0,0,14,0,10,12,6,4,12,0,8,10,12,0,0,14],
[0,0,0,0,2,12,12,10,0,0,4,2,2,0,0,12,4,10,0,2,4,6,12,6,4,6,2,2,8,6,14,4,0,8,12,8,8,2,0,14,14,0,8,0,8,6,2,14],
[0,8,8,0,8,8,6,4,8,0,14,8,8,8,14,8,8,4,10,8,8,14,6,6,8,0,2,6,0,10,8,8,14,0,6,6,2,12,14,12,10,14,12,2,12,14,6,6],
[0,13,11,13,2,4,1,8,0,3,8,12,0,0,10,6,1,14,0,0,6,5,5,0,4,4,4,0,0,10,14,4,0,12,4,0,4,0,0,0,10,0,0,14,0,0,0,4],
[0,14,14,4,0,14,6,0,12,0,10,0,0,12,0,14,4,0,0,0,14,10,4,4,14,14,6,8,2,8,2,14,12,2,14,8,6,0,12,8,6,6,8,8,6,6,14,0],
[0,0,0,0,0,8,6,2,0,0,6,0,6,0,8,8,6,2,8,2,0,6,6,0,0,14,0,4,10,6,8,0,14,14,14,10,6,2,14,12,2,8,14,8,2,2,14,6],
[0,4,10,0,0,12,6,6,0,0,7,0,0,0,12,12,10,6,12,0,7,14,0,0,0,6,12,0,0,14,14,10,6,0,12,0,2,4,6,0,0,0,10,10,0,0,0,12],
[0,15,13,7,2,8,1,12,0,11,0,2,0,6,14,8,3,12,14,2,0,7,5,2,10,8,8,0,10,10,8,10,10,0,8,8,8,8,10,8,10,0,8,8,10,0,0,14],
[0,10,10,12,12,10,2,8,2,12,14,12,12,2,6,10,12,8,6,12,14,14,12,12,8,6,8,4,2,0,0,8,0,10,
12,2,2,12,0,8,0,12,8,0,0,12,4,12],[0,14,3,4,8,12,7,0,12,3,12,8,0,12,14,12,13,0,14,0,4,0,0,8,12,6,14,0,12,12,12,
12,10,0,12,12,12,14,4,2,4,4,12,4,4,14,0,6],[0,8,8,6,4,0,0,0,6,0,8,4,0,2,0,0,
14,0,0,0,14,14,0,12,2,6,14,10,14,0,4,2,14,12,6,4,14,4,14,14,0,14,14,14,0,14,10,8],
[0,14,0,2,12,12,10,4,0,8,7,12,2,0,0,12,10,4,0,2,3,10,10,0,0,4,12,10,2,14,12,6,0,10,10,0,12,2,0,2,4,10,2,0,2,10,10,0]
,[0,8,8,6,8,14,6,8,8,0,8,8,8,8,8,10,4,8,8,8,14,8,0,6,12,6,6,6,6,8,10,10,14,12,6,6,12,10,4,0,8,14,0,0,8,14,0,2],
[0,10,2,6,2,10,6,0,0,8,10,2,0,14,10,10,10,10,10,0,10,10,8,6,14,10,10,2,6,8,6,10,6,10,
10,6,10,2,6,8,12,6,14,12,6,12,0,10],[0,2,6,4,12,8,4,12,0,0,2,12,12,0,2,8,2,12,2,12,2,8,4,2,6,2,8,8,14,0,14,12,
2,8,6,8,8,12,12,2,14,12,2,14,14,12,2,10],[0,2,10,2,8,2,2,0,2,8,2,8,0,2,14,2,6,0,
14,0,6,12,10,2,2,12,2,0,10,0,6,8,4,2,6,10,2,8,4,10,0,0,10,10,0,10,2,14],
[0,8,13,13,12,14,15,12,0,13,6,12,12,0,12,14,9,12,12,12,14,2,1,10,4,12,6,12,0,6,14,4,4,
2,0,0,6,12,14,0,6,10,10,10,12,10,12,14],[0,14,12,0,14,12,14,6,0,8,9,4,0,0,12,12,12,6,12,14,9,6,14,8,6,12,12,6,0,
14,12,6,6,8,12,2,12,4,6,10,14,0,10,10,14,0,6,12],[0,10,2,10,12,0,13,14,0,5,0,12,6,2,
0,0,0,14,0,12,0,0,12,0,10,0,0,14,0,10,4,10,0,14,0,0,0,2,0,0,0,0,6,14,0,0,0,0],
[0,12,4,2,10,0,13,12,0,13,10,4,6,0,0,6,12,2,2,6,12,2,10,8,0,0,10,6,0,0,10,10,0,6,10,0,8,14,0,12,14,0,12,8,10,0,6,0],
[0,12,7,7,8,8,11,2,0,3,0,2,0,0,8,6,3,2,8,0,14,10,15,10,12,14,14,0,0,0,6,12,0,4,14,0,14,2,0,0,0,0,0,0,0,0,0,8],
[0,14,8,6,14,8,0,10,10,0,8,14,14,10,6,14,8,10,6,14,14,8,0,6,12,0,6,2,8,10,4,14,14,2,8,2,6,14,14,6,10,0,6,6,10,0,6,0]
,[0,0,0,10,14,4,14,6,0,2,6,8,12,0,6,10,4,0,6,6,4,4,2,10,0,12,4,10,6,12,4,0,10,0,6,6,4,8,10,8,0,12,8,10,0,2,10,0],
[0,4,14,6,12,4,6,10,12,0,9,12,0,12,14,4,8,12,14,10,1,2,12,12,12,12,10,8,6,2,4,12,2,8,6,
6,4,14,2,0,10,12,0,6,10,12,8,4],[0,8,8,10,6,10,10,10,8,10,2,6,10,8,0,4,2,12,6,10,2,2,10,10,14,12,2,2,2,4,8,14,
2,10,8,2,2,10,2,2,4,10,2,2,4,0,2,0],[0,8,13,4,10,4,1,12,8,3,0,0,2,8,8,4,11,12,
2,2,2,6,12,0,8,4,14,8,14,2,4,14,10,8,10,8,14,6,8,8,2,0,8,0,2,0,8,0],
[0,10,0,10,14,8,10,14,2,0,10,0,8,12,10,8,10,14,10,14,10,10,10,10,0,10,2,8,10,8,14,0,0,
4,2,10,2,8,0,10,8,4,10,10,8,4,8,2],[0,8,8,6,14,2,0,6,0,6,8,14,14,6,6,2,14,6,6,14,14,8,0,0,12,8,0,8,14,8,4,
12,0,12,6,14,10,14,10,4,6,8,4,0,6,8,8,14],[0,8,14,0,10,6,6,2,14,0,14,10,10,14,8,6,8,2,
14,10,8,14,6,0,10,14,0,2,6,8,14,10,0,6,0,2,0,10,0,2,14,14,2,6,12,4,8,6],
[0,6,8,12,4,2,0,12,8,0,2,4,14,8,14,2,2,12,14,4,6,2,2,12,14,8,8,2,12,4,2,14,8,2,2,12,8,0,8,2,4,10,2,4,4,4,2,6],
[0,10,10,10,0,8,0,10,8,10,0,0,10,8,4,8,10,10,4,0,10,0,0,10,0,8,0,8,2,12,4,0,2,14,10,2,12,6,2,6,6,0,4,4,6,0,8,2],
[0,10,10,14,4,2,10,4,10,14,12,4,6,10,8,2,6,4,14,6,6,10,10,10,10,4,6,4,0,14,8,10,10,14,
2,0,6,12,10,6,6,0,12,4,12,0,14,12],[0,2,7,9,0,0,7,8,2,13,4,0,8,2,12,10,5,2,12,8,2,6,1,14,2,8,8,8,8,8,10,2,
10,8,12,8,8,12,14,8,8,10,8,8,8,8,14,6],[0,8,8,12,2,10,12,12,0,0,8,0,12,10,0,10,0,12,0,
12,0,2,6,12,10,2,0,6,8,6,10,10,12,0,2,8,0,0,12,8,6,8,2,2,12,8,6,6],
[0,2,2,12,4,0,0,0,8,6,14,4,0,8,10,6,6,0,10,0,4,14,4,12,14,10,4,6,0,0,6,14,2,12,0,6,4,10,8,0,0,0,0,0,0,0,6,14],
[0,4,14,2,0,6,12,8,14,0,2,0,8,4,14,6,10,8,14,8,10,14,12,4,4,14,14,12,2,14,12,14,14,2,0,2,4,0,14,2,14,8,2,2,14,8,12,4
],[0,5,1,1,8,6,15,8,14,15,8,14,10,8,2,6,1,2,2,8,4,1,11,6,8,12,12,2,0,8,0,8,
14,2,8,0,12,8,14,0,10,8,2,12,10,8,2,10],[0,0,14,4,12,0,13,0,0,9,8,12,12,0,12,10,14,0,10,12,14,0,0,14,10,10,2,14,6,
4,10,10,2,14,0,6,2,12,2,10,12,6,10,2,2,6,4,4],[0,6,4,4,4,4,4,4,4,0,6,4,6,10,
0,4,14,4,10,6,14,2,6,4,4,0,10,0,4,4,4,4,6,0,14,4,10,14,6,8,12,12,8,8,12,12,0,14],
[0,10,8,12,8,6,1,8,0,1,10,14,14,14,4,6,14,2,4,8,14,10,2,6,0,6,14,0,8,0,12,0,14,0,10,8,8,8,14,8,8,14,8,8,8,14,0,10],
[0,6,6,0,6,12,12,14,10,14,10,12,14,4,10,12,10,4,0,14,12,10,8,0,14,12,6,4,8,14,2,14,14,6,2,
8,6,0,4,14,14,12,14,14,14,12,4,10],[0,15,11,7,10,2,15,2,12,7,12,10,10,12,0,0,11,2,10,10,6,15,11,4,2,0,10,0,4,10,
2,0,0,4,0,14,10,4,0,14,4,12,14,6,4,12,0,2],[0,4,6,6,10,0,4,10,6,0,14,10,4,6,4,10,
6,10,4,10,6,2,4,4,12,2,14,4,0,4,4,12,12,8,4,0,14,10,12,0,4,6,0,0,4,6,4,10],
[0,6,0,0,14,8,10,4,0,0,0,12,8,0,8,14,10,4,2,8,10,10,10,10,10,0,8,2,8,10,8,10,10,2,4,8,8,14,12,0,14,2,0,2,14,2,2,0],
[0,8,8,10,12,8,10,2,8,6,2,12,8,14,0,8,2,0,0,2,8,2,0,10,8,10,0,0,8,6,2,8,4,0,2,8,0,2,4,4,6,0,4,4,6,12,0,10]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,9,12,14,14,7,12,0,13,14,14,0,0,10,14,3,12,10,0,10,8,12,10,10,10,14,0,0,6,14,10,0,14,0,4,14,4,
10,4,4,10,4,0,0,14,0,10],[0,14,9,15,10,0,3,10,0,3,2,10,0,0,0,0,7,10,0,0,10,6,15,10,0,0,0,4,0,14,0,
4,0,4,0,0,0,0,0,14,10,0,14,10,10,0,0,0],[0,14,9,12,4,0,13,14,0,13,8,4,0,0,0,0,7,2,4,0,10,4,
8,6,0,0,0,4,0,0,14,0,4,4,6,0,0,4,4,10,10,0,10,12,10,0,4,6],
[0,0,0,0,2,6,6,2,0,0,6,2,2,0,12,6,6,6,12,2,6,0,6,0,2,12,4,0,12,0,0,2,10,6,6,12,8,2,10,12,0,6,8,12,0,12,0,12],
[0,0,0,0,12,0,14,2,0,0,12,12,12,0,14,0,0,2,14,12,0,0,14,4,0,4,12,10,2,14,0,0,6,4,6,2,12,14,6,8,2,14,8,2,2,14,10,0],
[0,9,7,13,0,0,1,4,0,7,4,0,4,0,6,0,13,4,10,4,2,1,5,0,10,0,0,0,0,2,0,10,0,10,0,0,0,6,0,0,0,0,6,12,4,0,0,0],
[0,0,0,6,12,0,0,12,6,0,6,12,12,6,2,0,0,12,2,12,0,6,6,6,0,6,12,12,4,10,2,0,6,14,10,8,12,12,6,2,6,12,2,14,8,0,12,0],
[0,0,0,0,4,0,0,14,0,0,14,4,14,0,12,0,4,14,12,14,0,14,12,0,0,14,2,2,12,4,0,0,6,12,6,12,2,14,6,6,4,4,0,6,4,4,0,10],
[0,4,10,0,0,12,2,10,0,12,7,0,12,0,12,12,10,10,12,12,7,14,12,12,0,6,12,12,0,8,6,0,2,12,12,
0,0,6,2,0,2,12,12,14,12,12,12,12],[0,7,9,7,0,4,1,6,0,11,8,0,0,4,6,4,11,6,6,0,8,3,5,12,4,4,0,0,10,12,4,
14,4,0,0,14,0,6,10,14,0,0,14,14,0,0,0,6],[0,14,14,6,0,10,12,12,2,0,4,12,0,2,4,10,10,12,4,0,
4,4,0,6,0,4,10,12,0,2,6,0,6,12,6,0,10,0,6,6,8,6,6,6,2,6,12,2],
[0,8,13,9,4,10,7,12,12,13,14,4,0,12,6,6,1,12,6,0,6,0,3,6,12,2,6,6,12,6,10,12,0,6,10,12,12,2,12,2,6,12,2,14,6,8,6,6],
[0,0,0,12,4,12,0,0,14,0,0,4,0,14,0,12,14,0,0,0,14,14,0,0,4,0,10,12,0,6,2,4,4,6,14,2,10,4,4,12,6,6,12,12,0,0,12,2],
[0,14,6,10,12,10,0,12,14,8,0,12,10,10,14,10,14,12,14,10,14,0,2,10,14,10,10,10,10,0,10,0,14,10,
14,0,10,8,14,10,6,6,10,8,10,0,10,4],[0,8,8,14,2,6,14,0,12,0,8,2,0,12,8,6,8,0,8,0,4,8,0,14,2,14,8,2,10,
0,12,8,14,8,12,10,10,12,14,4,0,0,4,4,0,10,2,4],[0,10,2,6,4,10,6,4,0,2,10,14,10,4,10,10,10,0,
10,10,14,14,2,6,4,14,14,10,6,4,4,4,6,10,10,6,14,4,6,0,8,6,0,4,8,10,10,10],
[0,10,10,6,6,12,6,4,12,0,10,6,6,12,10,12,0,4,10,6,0,6,6,12,8,0,10,8,12,12,10,12,8,2,0,12,10,6,6,14,6,6,14,2,0,0,4,6]
,[0,8,10,10,10,10,12,10,10,8,13,10,14,10,6,10,12,10,6,10,15,0,2,8,10,10,0,0,10,10,0,10,0,
10,6,10,0,10,0,10,10,14,10,10,14,14,10,6],[0,8,13,6,12,0,3,12,0,3,14,12,12,0,4,0,15,12,0,12,6,12,12,0,6,4,0,12,
6,6,0,6,12,2,6,6,0,12,8,6,6,0,4,4,12,2,12,0],[0,6,4,0,2,4,14,0,0,8,5,6,0,0,
4,4,8,6,4,4,1,14,14,8,14,4,4,6,0,4,4,14,6,0,8,0,4,0,4,0,4,0,0,12,4,0,6,8],
[0,10,14,10,10,12,13,14,0,5,12,10,6,0,0,12,12,14,0,10,12,12,12,0,0,12,12,4,0,6,6,0,0,
4,12,0,12,10,0,0,10,0,4,6,10,0,0,12],[0,8,0,14,6,12,13,12,0,9,6,6,2,0,12,0,2,12,12,2,8,14,6,4,0,12,6,2,12,14,0,
12,12,2,0,12,10,8,2,6,12,0,6,12,12,0,2,12],[0,14,15,11,14,0,15,6,0,3,2,10,0,0,10,4,
11,6,10,0,6,2,15,10,10,6,6,0,4,0,4,10,0,10,6,4,6,0,0,4,0,4,4,4,0,4,0,10],
[0,14,10,0,0,12,0,4,12,0,0,0,6,12,0,12,8,4,10,0,8,10,0,2,6,10,8,14,4,4,2,6,6,4,4,4,8,0,2,10,4,0,10,8,4,0,14,12],
[0,12,12,0,6,12,6,6,12,0,2,6,6,0,6,2,6,2,6,6,6,6,0,0,12,2,6,10,6,12,12,12,12,6,8,6,6,8,12,0,8,4,6,12,8,8,0,12],
[0,1,13,1,8,4,13,8,4,13,0,8,10,4,10,4,7,4,4,6,2,9,9,14,4,4,8,10,14,12,4,8,10,10,4,0,8,2,10,14,12,14,14,12,12,14,10,2
],[0,2,0,2,12,4,2,12,0,0,6,12,12,0,6,4,0,6,8,12,0,0,0,2,0,12,0,12,2,6,10,0,14,2,14,2,0,6,14,2,6,4,2,2,6,4,2,12],
[0,6,14,6,4,4,9,12,0,1,14,4,6,0,10,4,14,12,6,0,14,14,4,0,0,14,14,10,4,6,4,6,0,14,10,4,0,10,0,6,6,0,6,2,6,0,14,10],
[0,8,8,0,12,8,0,8,4,2,8,12,6,4,4,8,10,8,4,8,10,10,6,0,10,12,10,6,0,2,8,10,14,10,6,0,10,12,14,0,2,12,6,6,2,12,12,10],
[0,14,14,14,0,10,0,0,2,4,14,0,6,2,4,10,0,6,14,0,14,14,6,14,8,14,2,2,14,0,4,8,10,8,4,14,2,0,4,14,6,0,14,10,6,0,2,12],
[0,12,0,0,6,2,12,6,6,10,10,6,6,0,14,12,2,6,14,6,2,0,10,0,4,12,14,14,14,0,2,4,0,4,2,14,14,10,0,4,10,0,4,4,0,2,14,10],
[0,4,0,10,8,10,0,4,0,0,10,2,14,10,0,10,4,4,0,2,4,10,10,10,6,4,6,10,6,8,14,6,0,6,4,6,6,6,0,2,12,6,0,4,12,6,6,10],
[0,2,8,2,14,14,0,8,2,12,2,8,14,12,14,8,8,8,14,14,8,4,10,2,2,8,6,10,14,14,12,2,2,10,8,14,6,4,6,4,4,12,4,0,4,12,10,6],
[0,10,10,4,10,10,10,6,10,4,4,4,0,10,8,4,4,6,12,0,4,10,10,4,14,0,0,0,6,0,0,10,4,10,10,6,0,10,4,4,12,4,4,4,0,4,10,0],
[0,5,7,3,10,6,9,10,6,15,2,10,10,0,10,2,15,10,10,10,2,11,5,8,6,6,6,14,14,10,8,6,10,0,10,
10,6,4,10,14,10,10,10,10,10,0,14,4],[0,10,8,12,4,2,1,14,10,3,12,8,14,6,6,12,10,14,6,14,10,4,4,6,12,6,10,10,10,12,2,
12,14,8,6,10,6,8,14,10,12,10,4,4,14,10,8,10],[0,8,8,6,6,6,0,10,12,0,2,6,10,12,8,10,
2,0,2,10,2,2,4,6,12,8,14,6,6,14,4,14,0,4,8,12,2,4,0,6,14,0,6,6,14,0,6,14],
[0,0,0,10,10,12,10,10,14,0,4,10,0,2,10,12,6,0,10,10,6,0,10,10,12,0,6,6,6,6,12,12,
0,2,0,10,12,10,0,6,6,0,10,10,6,0,6,6],[0,6,11,7,6,4,13,2,4,13,4,12,0,4,0,6,13,0,0,6,10,0,7,12,6,10,4,6,0,14,4,
6,4,12,0,0,4,6,4,0,0,0,12,6,0,0,12,0],[0,4,4,0,12,8,2,12,0,0,10,0,12,2,4,8,
10,12,10,12,10,4,2,0,0,4,4,8,0,14,10,0,12,14,8,0,4,12,12,6,2,6,6,6,2,6,12,0],
[0,0,0,10,6,12,10,14,0,0,0,8,10,6,6,0,0,14,6,10,0,6,6,10,0,4,6,0,10,0,12,0,12,4,12,10,6,6,12,12,0,6,2,12,0,6,0,0],
[0,6,11,10,4,2,9,0,0,3,2,6,4,6,6,2,15,10,8,4,12,8,10,6,0,2,2,0,12,2,8,0,0,0,6,6,14,0,6,12,6,4,12,12,6,0,0,6],
[0,2,2,0,2,12,10,6,6,6,12,6,2,6,2,12,12,6,8,6,8,12,6,0,8,14,2,12,0,6,2,2,14,6,8,10,2,6,2,6,6,6,6,6,2,6,12,12],
[0,14,8,2,2,6,10,6,12,0,1,2,0,12,10,12,8,2,10,2,1,4,0,2,2,10,2,0,12,14,6,6,0,6,6,8,12,12,0,14,0,12,14,14,0,12,0,6],
[0,0,10,6,10,0,10,6,10,0,0,10,0,10,12,0,10,4,0,6,10,4,10,10,0,0,10,10,0,0,2,10,6,12,8,0,4,10,12,4,0,12,4,4,0,12,10,6
],[0,0,12,0,10,0,2,12,12,0,0,0,0,12,4,2,10,12,4,0,0,0,2,12,6,14,6,2,2,12,12,0,
14,2,6,12,0,10,10,2,0,14,2,12,0,14,2,0],[0,4,4,4,14,0,4,8,4,4,6,14,8,6,4,0,0,8,4,8,4,6,4,14,0,2,6,4,10,12,10,
0,10,4,2,4,0,4,10,8,14,2,8,8,14,2,4,6]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,13,12,14,2,9,14,0,9,6,14,12,0,2,2,5,14,2,12,14,10,8,12,10,12,2,12,0,6,2,10,
2,2,2,0,2,0,14,10,4,12,10,8,12,10,12,2],[0,6,1,15,6,8,3,14,0,3,10,6,0,0,8,8,15,14,8,0,2,14,15,10,0,8,8,0,0,2,8,
2,0,10,8,0,8,2,10,6,10,0,6,4,10,2,0,8],[0,14,9,12,2,0,13,8,0,13,6,2,0,0,0,0,
5,0,14,0,10,4,10,8,0,0,0,6,0,4,6,0,6,6,4,0,2,2,6,4,10,0,4,2,10,0,6,4],
[0,0,0,0,14,10,12,6,0,0,0,14,14,0,12,10,12,6,12,14,12,14,2,6,10,14,4,4,0,12,4,10,2,10,2,0,6,14,2,0,0,0,0,6,0,4,4,4],
[0,8,8,0,2,8,2,12,8,0,8,2,2,8,12,8,8,12,12,2,8,8,2,2,8,4,6,6,10,0,8,8,4,0,8,0,6,12,4,6,0,14,6,8,2,14,4,14],
[0,11,11,13,14,4,1,2,0,9,8,14,6,0,8,6,1,2,8,6,6,5,5,0,4,4,4,0,0,14,6,4,0,10,4,0,4,4,0,0,4,0,0,0,6,0,0,4],
[0,8,8,12,12,8,14,12,10,0,10,12,12,10,6,8,14,0,6,12,8,4,0,12,4,8,8,4,4,2,2,4,2,14,10,6,8,12,2,6,6,14,6,8,12,4,4,12],
[0,0,0,0,6,8,0,4,0,0,2,6,4,0,2,8,2,4,2,4,0,2,0,0,0,14,10,6,14,10,8,0,0,0,4,14,0,0,0,0,6,12,12,0,6,12,6,4],
[0,4,14,0,4,0,0,4,0,0,7,4,0,0,12,0,0,4,12,0,11,4,0,10,0,12,0,0,0,0,10,0,0,0,2,0,0,4,0,0,0,10,14,8,0,10,0,12],
[0,7,11,9,4,6,1,8,0,13,8,4,2,0,6,6,5,8,6,4,8,5,7,4,10,6,0,2,12,0,6,10,12,2,10,10,0,10,2,4,4,0,4,4,4,0,2,6],
[0,0,0,2,0,12,8,0,14,0,12,0,0,14,10,12,4,0,10,0,0,6,0,2,0,12,4,0,4,8,12,0,6,0,4,4,4,0,4,10,0,4,10,10,10,14,0,4],
[0,0,8,0,14,2,10,12,0,8,10,14,0,12,14,2,10,12,14,0,10,0,2,0,0,6,10,6,14,2,2,2,0,6,2,
14,14,0,0,4,12,2,14,14,12,10,6,10],[0,2,2,0,0,4,10,0,4,0,2,0,0,4,10,4,4,0,10,0,4,4,0,0,6,6,6,14,6,0,4,6,
12,0,0,6,8,0,12,0,0,10,0,0,0,4,14,12],[0,14,3,3,10,2,5,12,2,13,4,10,14,2,2,14,13,12,2,14,
2,0,11,0,2,4,0,10,10,12,2,2,2,10,2,14,0,10,2,0,0,6,0,8,14,6,10,8],
[0,14,14,2,6,2,2,8,2,0,14,6,8,2,14,2,14,8,14,8,14,8,0,2,2,8,4,0,4,14,4,6,14,6,10,6,4,0,14,0,14,4,0,0,8,14,10,12],
[0,6,4,4,0,12,4,8,0,8,6,0,0,14,6,12,2,6,6,0,2,2,8,0,8,2,2,2,4,4,6,8,0,2,2,4,2,6,0,14,6,4,14,6,6,4,0,6],
[0,0,0,0,10,14,6,12,12,0,0,6,10,12,0,14,2,12,0,10,2,8,12,4,12,4,4,6,4,0,0,12,4,6,6,4,4,10,4,14,10,12,14,10,4,12,4,0]
,[0,0,5,14,10,14,13,2,14,3,12,10,2,14,14,14,7,2,10,2,14,10,6,8,14,14,4,14,10,12,10,4,0,
0,0,10,4,10,0,10,12,2,8,8,2,2,10,12],[0,8,10,10,12,8,2,12,0,8,7,12,0,0,12,8,4,12,12,12,7,10,8,8,12,12,4,14,6,12,
8,12,2,4,10,6,4,12,0,6,12,0,6,6,0,6,14,4],[0,14,12,0,4,12,14,14,0,8,15,6,0,0,12,
12,2,14,12,14,9,6,12,6,6,12,12,4,0,8,12,6,4,14,2,2,12,6,14,2,8,0,2,14,8,0,4,2],
[0,0,2,10,4,0,13,0,0,3,0,4,4,2,6,0,0,0,6,4,0,0,12,0,2,0,0,14,0,12,4,2,0,8,0,0,0,4,0,0,14,0,8,10,14,0,0,0],
[0,0,6,12,2,2,13,2,0,7,14,2,0,0,4,2,0,2,6,0,0,4,4,12,0,2,14,0,10,2,12,8,4,0,14,10,12,12,10,4,4,0,4,14,4,0,0,4],
[0,10,5,13,8,6,1,0,0,13,14,0,10,0,6,4,11,0,6,10,10,6,9,0,10,10,10,10,6,10,14,10,6,14,6,6,10,6,6,6,10,6,6,6,10,6,10,6
],[0,8,6,0,10,0,0,6,14,0,6,10,0,14,10,6,8,12,4,10,8,6,6,6,0,14,4,10,12,6,12,2,
12,12,10,12,4,10,6,2,6,0,2,4,6,0,10,8],[0,0,0,2,10,4,14,6,0,2,6,10,6,6,2,8,4,6,2,6,4,4,8,2,0,4,4,14,12,12,4,
0,14,2,2,12,4,8,14,6,0,6,12,2,0,8,14,2],[0,2,10,12,8,12,9,10,12,1,12,8,8,12,2,12,12,
12,2,0,12,2,10,6,12,0,4,2,6,14,12,2,4,6,12,12,4,10,4,6,6,6,6,10,6,6,6,14],
[0,2,12,14,0,8,14,4,12,0,12,0,2,12,8,8,12,0,8,4,12,12,0,14,12,10,12,12,6,14,14,
12,0,2,0,6,12,4,0,6,14,8,12,12,14,14,2,12],[0,13,9,3,6,12,5,4,0,13,2,12,6,0,8,12,9,4,0,6,4,5,11,0,0,6,6,2,8,12,
12,4,0,2,4,8,12,2,14,6,12,4,6,8,12,4,2,6],[0,4,4,0,12,0,0,12,12,6,4,14,12,12,6,
0,2,12,8,12,2,2,0,0,2,12,10,10,0,6,0,2,4,6,4,0,10,14,4,0,6,14,0,0,6,14,0,6],
[0,10,10,2,14,8,0,14,10,2,0,14,4,0,10,8,0,14,4,14,10,10,0,2,6,10,6,2,14,2,10,6,4,2,6,14,6,14,0,14,4,8,14,14,4,8,2,4]
,[0,0,8,6,14,10,6,4,0,0,2,8,14,10,10,4,6,4,0,14,6,8,0,6,6,10,8,12,10,0,10,6,6,
2,14,10,8,4,10,12,12,12,12,0,0,12,12,14],[0,4,6,10,2,2,10,12,6,0,0,12,8,6,4,12,14,12,4,10,14,0,2,10,10,2,12,8,6,
12,8,6,4,2,14,6,12,8,4,6,10,14,0,12,10,14,2,4],[0,8,8,14,8,8,0,4,2,8,8,8,2,12,
6,2,14,4,6,8,14,14,10,14,2,4,2,6,0,0,14,2,6,6,14,0,2,12,6,0,14,2,14,14,14,4,6,4],
[0,12,12,8,8,2,10,14,12,14,14,2,14,6,4,2,6,14,6,14,6,6,10,8,2,10,2,2,6,4,6,2,8,14,0,6,2,8,8,8,14,12,8,4,14,12,14,14]
,[0,4,2,14,4,14,13,10,6,3,12,4,10,6,12,6,10,4,12,10,10,10,6,8,12,10,12,2,2,8,12,12,14,
0,12,2,8,14,14,2,8,10,12,12,10,14,2,6],[0,3,5,9,10,0,5,6,8,15,2,8,6,0,4,0,15,6,4,6,2,5,11,14,6,4,12,6,6,
6,6,6,6,0,8,2,12,2,6,6,6,4,2,2,6,4,0,12],[0,14,14,12,0,6,0,12,0,6,8,0,2,0,4,8,2,
2,4,12,0,2,14,12,0,12,0,12,0,8,8,6,14,14,6,4,6,6,14,0,8,0,4,4,8,0,12,4],
[0,8,2,2,6,2,4,6,8,0,0,6,6,10,4,2,14,12,14,6,14,2,10,4,10,2,2,6,2,10,2,10,8,6,0,8,6,6,8,2,10,14,2,2,10,14,6,14],
[0,4,4,6,4,4,0,4,8,0,14,8,0,8,2,10,4,4,2,4,4,14,6,6,6,10,4,12,4,14,4,6,8,2,4,4,4,4,8,4,6,0,6,2,6,0,12,6],
[0,14,3,1,14,4,7,2,0,13,0,4,14,6,12,4,11,0,0,14,8,6,11,6,0,12,0,10,0,14,2,0,0,0,4,0,0,14,0,12,14,6,12,2,4,6,2,8],
[0,6,4,4,6,4,4,10,4,0,12,12,2,8,10,10,6,10,10,2,6,2,6,4,4,10,0,12,4,8,4,4,2,8,2,4,0,6,2,14,8,4,4,12,8,4,2,2],
[0,12,6,6,8,2,0,10,0,0,9,8,8,4,4,2,10,6,10,8,3,12,6,6,6,4,6,4,12,8,8,6,0,4,4,12,14,2,0,2,6,8,2,2,6,8,4,4],
[0,2,2,6,4,4,0,10,4,4,6,4,4,4,6,4,6,10,10,10,8,0,6,6,14,14,4,0,12,4,10,8,14,10,6,12,14,14,6,0,4,12,0,0,4,12,0,6],
[0,0,5,14,6,0,3,12,14,3,2,8,0,14,8,4,13,6,8,6,10,8,4,10,4,8,12,0,2,4,6,2,0,12,0,10,12,2,6,0,0,0,0,8,0,12,0,4],
[0,6,2,6,6,6,14,8,2,0,8,6,4,2,6,6,8,2,12,8,8,2,4,4,8,14,14,4,2,8,0,2,4,14,0,12,14,6,4,8,8,12,8,8,4,12,4,2],
[0,2,2,0,8,8,14,10,2,0,2,12,12,4,14,8,12,10,14,12,12,2,14,8,14,6,12,6,2,12,2,14,2,6,10,12,6,14,4,2,12,0,2,0,12,0,6,2
],[0,6,6,10,10,8,0,12,6,0,4,10,12,6,2,10,14,10,2,12,6,4,0,10,0,6,8,0,10,4,4,10,8,0,8,4,2,0,8,0,2,4,0,0,2,4,0,12
]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,12,7,12,14,12,13,4,0,13,0,8,0,0,12,12,15,10,12,0,8,10,12,0,14,12,12,0,0,12,12,14,6,6,12,
0,12,10,8,2,14,0,2,12,0,4,0,12],[0,14,9,15,2,0,3,14,0,3,2,12,0,0,0,0,7,4,0,0,10,6,15,10,0,0,0,0,0,10,0,
14,0,2,0,0,0,6,0,6,2,0,6,10,14,8,0,0],[0,14,9,12,6,0,13,12,0,13,2,6,0,0,0,0,1,10,4,
0,10,4,4,8,0,0,0,0,0,0,6,12,6,0,0,0,8,14,6,4,2,0,10,12,12,0,0,0],
[0,0,14,6,12,14,15,12,0,1,14,12,2,10,14,14,4,12,14,12,4,6,0,0,14,12,0,2,2,6,12,
14,2,8,0,2,14,12,2,10,10,10,10,8,10,10,2,2],[0,0,0,0,4,0,8,2,0,0,14,14,4,0,14,0,0,2,8,4,0,8,8,14,0,4,10,0,0,6,
0,0,12,10,12,0,10,2,12,12,0,4,12,2,8,4,10,12],[0,1,5,13,14,14,1,2,0,9,2,10,6,0,14,
6,11,2,14,6,0,15,11,0,4,14,14,6,0,8,8,4,0,2,14,0,14,0,6,0,8,0,0,12,6,0,6,14],
[0,9,5,7,14,12,5,14,14,7,4,14,14,14,14,6,15,14,8,14,10,7,9,4,12,6,14,2,0,2,10,
12,0,6,14,14,14,14,0,8,6,12,8,10,12,2,2,14],[0,0,0,0,10,0,8,8,0,0,8,10,14,0,4,0,14,8,4,8,0,8,14,0,0,4,0,12,10,8,
0,0,12,12,12,10,0,8,12,12,10,4,14,2,10,0,12,10],[0,8,14,0,12,0,6,14,0,0,11,12,0,0,0,
0,4,14,0,0,11,8,0,10,0,0,0,0,0,12,14,0,0,0,6,0,0,0,0,0,0,0,2,2,0,0,0,0],
[0,15,3,13,14,14,1,2,0,1,0,14,6,0,14,14,9,2,14,14,6,13,11,8,2,14,14,6,0,4,14,2,0,6,14,4,14,4,0,4,0,0,4,4,0,0,6,14],
[0,5,1,15,4,10,11,4,2,15,8,4,10,12,4,10,13,4,4,4,2,11,5,4,10,6,14,12,2,10,8,10,10,4,14,2,14,4,4,8,8,14,8,8,8,14,12,6
],[0,0,0,0,6,12,4,14,0,0,14,0,0,0,14,12,14,14,14,10,14,4,14,0,0,8,14,6,4,0,12,6,
0,6,6,4,12,14,0,4,4,6,4,6,4,8,6,14],[0,10,0,14,0,4,0,0,14,0,10,0,0,8,10,4,8,0,10,0,8,8,0,14,10,6,10,10,12,0,8,
10,10,12,4,12,0,0,10,12,0,12,12,12,0,12,10,10],[0,12,12,14,0,12,4,0,12,0,10,0,14,12,12,12,
12,0,6,14,12,0,14,14,12,2,0,14,14,12,12,12,6,14,12,12,0,14,6,14,10,8,14,10,14,8,14,2],
[0,8,8,8,14,6,8,10,4,10,8,14,10,4,8,0,6,0,8,10,6,8,10,8,8,4,4,10,10,10,2,6,4,6,2,0,4,12,4,10,10,6,10,10,10,6,10,2],
[0,2,10,0,4,2,0,2,0,8,2,4,0,4,2,2,2,4,2,0,2,2,8,0,4,2,2,8,0,10,14,14,0,10,2,0,2,4,6,14,6,0,2,10,6,0,0,2],
[0,0,14,2,14,4,7,10,4,9,2,14,14,4,12,14,12,10,6,14,12,12,0,10,2,0,4,14,8,0,12,2,8,8,12,8,
4,14,8,12,12,0,12,4,12,0,0,14],[0,8,14,14,12,14,14,12,14,0,8,12,12,14,8,8,12,12,8,12,12,2,14,14,14,2,4,12,14,6,2,
14,2,14,14,14,4,12,2,14,6,6,8,8,12,6,14,12],[0,14,14,14,10,12,4,10,0,10,12,10,10,10,10,12,
12,0,10,10,12,12,10,14,4,4,12,14,6,10,12,4,0,14,0,6,12,10,2,6,10,4,6,6,10,10,14,12],
[0,10,8,0,4,8,14,6,0,8,5,2,0,0,8,8,14,6,8,4,5,2,8,2,6,8,8,0,0,4,8,6,0,14,14,8,8,12,10,10,4,0,10,14,4,0,0,8],
[0,6,8,10,0,6,13,12,0,15,12,0,0,8,12,6,6,12,12,0,6,6,12,0,10,6,6,4,0,12,10,4,0,4,6,0,6,12,0,0,2,0,14,12,2,0,0,12],
[0,4,6,2,12,2,13,6,0,7,2,12,0,0,8,2,4,10,0,0,4,4,4,8,0,2,2,0,0,12,4,2,0,0,2,0,6,0,0,12,10,0,2,0,4,0,0,8],
[0,0,11,7,2,12,11,4,0,3,4,4,0,0,12,0,1,4,12,0,12,8,15,10,12,12,12,0,0,0,0,12,0,4,12,0,12,10,0,0,0,0,0,0,0,0,0,12],
[0,4,6,8,12,6,0,4,10,0,12,12,12,10,2,6,14,4,2,12,14,6,0,14,12,6,10,8,4,14,2,4,12,10,0,0,10,12,6,6,14,0,6,2,8,0,14,0]
,[0,8,13,14,0,4,1,12,6,11,4,0,12,12,12,4,9,12,12,12,0,6,4,2,6,12,10,4,8,8,4,6,8,4,12,8,4,8,8,6,0,10,6,10,0,8,4,8]
,[0,8,8,6,8,8,2,4,8,0,4,8,2,8,12,8,4,0,12,4,8,10,12,6,8,8,0,12,6,10,8,14,10,
12,4,12,0,10,10,14,10,2,14,12,10,12,12,0],[0,2,12,8,10,8,8,8,12,0,4,10,2,12,0,4,4,10,0,8,4,4,0,8,8,14,4,14,8,2,
10,2,12,10,2,8,4,14,2,8,2,8,8,8,2,8,14,0],[0,0,0,0,2,8,2,14,0,0,12,2,4,0,2,
8,6,14,4,4,6,2,12,12,0,2,6,8,8,4,8,0,12,8,10,8,12,14,4,0,4,0,6,10,4,0,8,12],
[0,4,4,8,14,0,8,4,12,6,4,6,4,8,6,0,12,4,12,4,12,12,8,8,14,12,12,4,8,4,12,14,6,0,0,8,12,8,6,8,4,2,8,8,4,2,4,2],
[0,2,2,8,12,12,0,12,0,14,2,12,12,0,14,12,0,12,14,12,10,2,6,8,12,2,6,10,4,6,14,12,10,14,14,
4,2,12,10,0,8,0,0,0,8,0,10,0],[0,0,14,0,10,12,14,6,12,0,8,10,10,12,0,12,0,6,0,10,6,14,8,0,8,0,10,0,14,2,8,8,
0,6,0,8,10,10,0,10,14,12,10,8,12,12,4,4],[0,8,14,12,8,14,10,8,12,0,1,8,12,12,2,14,12,8,2,
10,5,4,2,2,12,2,2,14,0,6,14,12,10,8,10,0,12,4,10,14,4,4,8,4,4,4,8,10],
[0,2,2,8,2,14,0,4,14,2,10,2,2,14,12,14,2,4,12,2,2,0,10,2,10,14,0,6,12,4,10,10,2,2,2,12,10,2,2,0,14,2,8,14,14,8,6,6],
[0,2,7,8,2,14,3,2,2,7,0,2,6,2,14,14,11,2,12,6,2,4,4,4,2,6,2,14,6,12,14,2,14,14,12,0,2,14,14,14,14,6,14,10,14,6,14,10
],[0,0,0,12,4,2,10,0,4,0,6,4,0,4,8,4,12,0,8,0,12,12,0,12,4,0,12,8,8,10,10,4,10,0,12,8,12,0,0,8,10,10,2,2,0,8,8,6
],[0,0,0,12,6,4,12,8,2,0,0,10,8,4,0,4,12,8,0,8,12,10,6,12,10,10,8,12,12,8,4,4,
12,14,10,12,8,10,12,12,8,0,12,12,8,0,6,8],[0,14,3,13,10,8,13,2,2,13,6,10,2,2,8,6,15,2,8,2,4,2,5,2,10,6,4,0,10,2,
0,0,2,14,10,10,10,0,6,10,2,0,10,10,2,10,6,12],[0,12,12,2,12,14,12,12,12,0,0,12,12,10,14,
14,8,12,14,12,8,12,12,10,4,12,6,0,8,12,6,4,14,14,14,14,6,12,14,8,12,10,8,8,12,10,0,2],
[0,4,4,2,10,4,0,0,8,12,8,10,12,8,8,10,10,0,8,10,0,14,2,2,0,6,0,6,0,8,12,0,14,6,10,0,10,10,14,0,12,0,12,14,12,0,6,10]
,[0,8,12,12,4,4,10,2,0,0,14,10,4,6,8,4,14,12,6,4,14,12,4,6,8,12,12,8,12,6,12,8,6,
14,10,6,12,4,6,0,4,2,0,12,4,2,6,2],[0,4,14,4,10,4,6,14,14,8,9,0,6,14,10,10,2,14,10,6,11,2,8,2,14,8,6,2,4,12,4,
14,6,2,6,14,6,2,6,2,12,6,2,4,12,6,2,2],[0,4,4,6,8,8,2,10,0,0,0,8,8,14,4,8,
8,10,10,8,8,4,2,6,0,4,10,0,10,10,8,0,6,0,0,10,12,8,6,10,6,14,10,10,0,14,0,0],
[0,4,9,9,12,14,1,10,4,11,4,12,4,4,6,14,7,10,6,10,8,0,9,6,8,14,10,6,12,4,4,8,12,
4,14,12,10,14,10,12,4,0,12,12,4,0,6,12],[0,10,10,4,6,10,0,4,4,0,12,12,0,4,2,8,0,14,2,6,0,12,12,4,4,8,4,6,6,6,10,
8,12,0,0,8,4,6,12,14,8,0,14,14,8,0,12,10],[0,4,14,0,12,10,4,14,6,8,14,12,14,6,10,10,
6,8,0,14,6,2,12,4,12,6,2,14,2,14,14,12,6,2,2,2,2,12,6,2,14,6,2,2,14,0,4,12],
[0,2,2,0,8,0,8,0,2,0,10,6,12,8,14,0,4,0,10,12,4,4,8,2,2,2,0,8,14,8,0,2,2,8,14,14,0,8,14,10,8,12,10,8,8,12,8,10],
[0,14,14,2,2,0,2,8,14,0,6,2,12,14,10,6,0,0,10,8,14,6,8,2,14,10,12,8,14,10,0,14,12,8,
0,14,12,2,12,10,14,0,0,0,14,10,8,6]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,6,1,12,8,6,13,8,0,13,10,2,0,0,6,6,15,14,6,
0,2,4,12,10,2,6,6,0,0,10,6,2,0,14,12,4,6,2,12,0,4,0,0,12,0,8,0,6],
[0,6,1,15,2,8,3,6,0,3,10,12,0,0,8,8,15,12,8,0,2,14,15,10,0,8,8,4,0,6,8,4,0,0,8,0,8,2,4,14,2,0,2,12,2,2,0,8],
[0,2,13,12,4,4,13,14,0,13,6,4,0,0,4,4,11,2,12,0,14,8,4,2,0,4,4,0,0,4,2,0,0,0,10,0,6,2,0,6,6,0,12,4,0,0,0,4],
[0,7,9,3,8,14,9,0,0,13,6,8,8,0,0,8,3,0,10,8,14,7,5,12,14,6,14,10,4,4,4,14,4,10,14,4,2,8,4,2,12,8,14,10,12,14,10,6],
[0,8,8,0,8,8,14,6,8,0,2,8,8,8,2,8,8,6,12,8,8,6,4,4,8,2,4,0,2,4,8,8,10,0,14,14,4,6,10,12,6,6,12,12,8,6,0,14],
[0,7,5,13,12,14,1,8,0,3,8,12,0,0,4,0,11,12,8,0,0,15,5,0,6,14,14,0,0,14,6,6,0,0,14,0,14,6,0,0,12,0,0,6,0,0,0,4],
[0,10,2,6,10,4,11,10,14,11,14,10,0,8,12,4,0,10,12,10,4,14,14,0,4,12,8,2,14,4,2,4,14,4,
8,2,8,10,14,12,8,6,12,8,10,6,6,14],[0,0,0,0,14,8,14,4,0,0,4,8,10,0,8,8,4,4,8,4,0,14,10,0,0,6,2,12,12,2,8,0,
6,6,10,12,14,4,6,4,4,10,0,12,4,10,6,0],[0,6,12,0,10,14,6,10,0,0,9,10,0,0,14,14,12,10,14,
0,9,6,0,0,0,14,14,0,0,6,0,12,6,0,14,0,2,10,6,0,0,0,12,14,0,0,0,14],
[0,3,1,13,2,12,1,14,0,11,4,2,0,4,2,12,7,14,2,2,4,11,5,8,0,12,12,0,0,14,12,0,0,0,12,8,12,2,0,8,8,0,8,8,8,0,0,2],
[0,4,12,8,10,6,11,8,8,3,6,10,10,8,14,0,2,8,8,10,14,14,6,2,12,14,12,14,10,0,0,12,8,12,2,
10,8,10,8,10,8,0,10,14,8,0,14,14],[0,14,14,0,2,4,14,0,14,0,4,2,0,14,4,4,0,0,4,10,0,0,14,12,14,4,0,10,10,14,4,14,
12,10,4,10,4,6,8,8,0,6,12,0,0,2,10,8],[0,2,2,10,12,10,10,10,10,10,2,12,10,4,10,10,6,
0,10,10,6,6,10,14,4,12,2,6,6,10,10,4,10,14,14,12,2,12,10,6,10,0,6,6,10,0,6,4],
[0,6,6,2,12,4,2,14,6,0,4,6,6,6,6,4,2,14,0,6,6,4,6,2,6,12,0,10,2,6,4,12,6,10,2,6,0,6,6,2,14,6,2,0,6,6,10,0],
[0,8,14,4,2,8,4,8,8,0,8,2,8,8,8,2,12,8,8,8,8,8,0,4,8,14,4,14,0,8,2,12,12,12,8,0,10,4,0,0,8,10,0,0,8,10,2,4],
[0,8,0,0,10,8,0,8,0,8,8,10,0,8,8,8,8,4,8,0,8,8,8,0,8,8,8,2,0,12,8,2,0,8,8,0,8,0,0,2,2,0,2,6,14,4,0,8],
[0,9,11,3,8,8,15,14,6,5,8,8,14,0,10,8,15,14,10,8,2,9,11,12,0,0,10,2,12,8,12,4,2,12,8,8,10,
8,12,10,4,14,10,6,4,14,14,14],[0,6,6,6,8,6,6,0,6,10,6,8,0,6,4,0,4,6,4,0,4,2,12,6,6,2,0,0,10,0,6,2,
10,12,12,10,0,8,10,10,0,10,10,10,0,10,12,0],[0,8,14,14,14,4,12,14,0,0,10,14,14,10,14,4,4,14,14,14,4,
4,0,14,0,8,8,10,10,8,4,0,6,8,8,10,8,14,2,10,8,12,4,4,14,14,10,10],
[0,14,12,0,6,12,14,12,0,8,9,10,0,0,12,12,12,12,12,8,9,6,8,8,14,12,12,0,0,8,12,14,6,2,12,2,12,4,4,8,8,0,8,14,8,0,0,12
],[0,8,0,10,10,14,13,6,0,5,14,10,6,2,14,14,14,6,14,10,14,14,2,0,8,14,14,14,0,2,4,2,
0,14,14,0,14,14,6,0,6,0,4,10,6,0,6,14],[0,8,0,2,12,12,13,6,0,13,6,8,6,0,12,0,14,6,14,6,14,14,10,8,0,12,12,6,0,10,
12,12,0,6,12,0,4,10,0,0,2,0,6,4,12,0,6,12],[0,2,13,7,10,14,11,4,0,3,6,6,0,0,14,
6,3,4,14,0,14,10,15,10,0,14,14,0,0,0,6,0,0,6,14,0,14,6,6,0,0,0,0,0,0,0,0,14],
[0,14,10,14,6,12,0,2,12,0,10,6,6,12,4,8,8,2,4,6,8,10,6,0,4,2,0,10,10,8,6,6,12,10,4,10,0,6,12,4,8,0,4,10,8,0,0,2],
[0,12,14,8,2,12,10,10,14,10,15,2,14,14,14,2,4,6,14,10,7,10,10,0,14,8,4,0,6,8,12,14,8,0,
12,0,4,4,8,12,12,6,12,0,12,10,0,4],[0,12,12,14,6,0,2,6,12,0,10,6,8,12,0,0,12,14,0,4,12,6,2,14,12,12,0,0,14,12,0,
12,8,0,12,0,0,14,8,0,4,2,6,0,4,12,0,0],[0,10,8,2,14,4,2,12,8,0,10,14,12,8,6,4,
10,8,12,12,10,10,0,2,12,6,10,6,10,12,14,12,10,4,4,10,10,4,0,10,12,4,10,10,12,0,6,0],
[0,4,4,0,0,0,10,0,4,0,6,12,4,4,12,0,2,0,8,4,2,6,14,0,4,6,2,4,4,10,0,10,0,4,12,4,4,10,14,6,10,0,6,14,10,0,4,4],
[0,0,0,2,6,8,2,4,12,2,0,8,14,12,12,8,2,4,12,4,2,2,2,2,6,4,10,8,2,14,12,0,12,10,10,2,10,14,12,2,14,14,2,2,14,14,8,6],
[0,6,6,14,10,2,0,14,2,4,12,10,10,14,12,2,6,14,12,10,4,6,0,14,12,6,0,8,6,4,10,12,10,8,2,6,0,10,4,10,14,8,10,8,8,8,8,6
],[0,10,14,6,12,4,0,10,6,0,8,12,12,6,12,4,10,10,8,12,10,14,14,0,8,10,2,10,0,12,2,8,
0,4,2,10,2,12,0,10,0,12,10,8,4,2,10,0],[0,6,3,4,10,6,3,8,14,3,12,10,14,14,10,6,13,8,10,2,10,2,12,6,14,0,14,6,6,8,
6,14,14,6,0,0,14,12,14,0,12,12,14,10,12,8,6,14],[0,10,10,12,10,0,0,2,6,12,8,10,14,6,6,
0,10,2,6,10,0,10,10,12,4,6,10,2,4,8,2,4,4,6,10,4,4,10,4,4,8,12,2,0,8,12,2,4],
[0,0,10,8,8,6,12,2,8,8,5,8,12,8,6,6,10,2,10,12,13,0,2,8,8,4,14,6,0,2,6,8,2,0,6,0,8,6,2,4,6,2,4,12,10,2,0,14],
[0,10,10,14,6,2,0,4,4,0,8,6,4,4,6,14,12,8,6,4,12,12,0,14,10,6,10,4,4,4,14,4,4,6,12,4,10,6,10,4,4,0,4,4,4,4,4,8],
[0,14,14,2,4,2,2,12,8,0,14,12,12,4,2,2,12,12,2,12,12,14,14,2,4,14,2,0,0,6,8,4,2,0,2,0,2,12,2,0,6,12,10,10,12,12,14,2
],[0,0,0,10,8,14,0,4,4,12,0,8,4,4,14,2,10,4,14,4,8,0,4,10,2,14,6,12,8,4,12,4,10,0,6,14,6,6,10,8,4,0,8,8,4,0,12,6
],[0,14,7,9,10,4,13,14,14,13,2,10,14,2,4,4,3,14,4,14,0,10,1,0,12,0,8,0,6,14,2,12,
6,0,10,6,14,10,6,6,14,14,6,6,14,8,6,12],[0,12,12,10,4,12,0,2,4,0,10,10,0,4,6,14,0,12,6,4,0,14,0,4,6,10,0,4,0,14,
14,6,10,10,14,0,10,4,10,0,0,4,8,0,0,4,4,2],[0,12,12,4,10,0,2,8,0,0,12,10,10,2,12,
0,0,8,0,10,6,12,14,4,2,0,12,2,4,0,2,2,2,2,6,14,12,10,2,4,12,14,4,2,8,14,6,0],
[0,2,5,10,4,12,9,4,14,3,14,6,0,4,12,12,15,4,8,0,12,2,10,4,14,4,4,6,6,4,12,14,14,6,6,6,14,6,14,4,0,10,4,12,0,10,6,14]
,[0,8,12,0,4,6,14,0,0,0,12,10,4,4,8,6,10,10,10,4,10,12,10,0,0,10,2,0,4,14,4,0,4,
0,6,4,14,4,4,10,6,4,10,10,6,4,0,12],[0,6,14,0,6,6,0,2,12,12,12,10,2,8,4,6,12,2,10,2,4,12,4,0,10,4,12,4,14,2,6,
10,14,0,0,14,12,6,2,14,2,6,14,14,2,0,10,12],[0,10,10,14,14,10,0,10,10,12,4,14,12,10,14,14,
10,10,14,14,10,8,0,14,8,14,14,10,6,14,10,0,10,0,14,2,14,14,10,2,4,14,2,10,14,14,0,10],
[0,0,1,7,8,12,11,4,0,13,4,8,14,0,2,8,11,2,2,4,0,4,7,12,0,6,14,6,6,14,10,0,10,4,14,6,14,8,10,6,14,14,6,6,14,14,6,10],
[0,0,12,0,12,8,12,2,12,0,2,0,8,12,12,14,12,2,12,8,12,2,2,12,12,12,2,10,6,10,8,12,14,10,8,
6,2,12,6,4,12,4,10,0,12,4,10,2],[0,12,12,0,0,8,6,0,12,4,14,0,0,2,4,8,8,14,4,0,12,8,6,0,12,0,2,6,6,0,8,
12,12,6,10,6,2,14,12,8,10,0,8,8,10,10,6,6]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8,3,12,8,8,13,10,0,7,12,2,10,0,8,8,11,10,8,10,4,6,6,0,12,8,8,10,0,2,8,12,6,0,8,6,8,10,12,0,14,0,0,4,10,14,10,8],
[0,2,13,15,6,4,3,6,0,3,6,6,0,0,4,4,11,12,4,0,14,10,15,10,0,4,4,6,0,2,4,4,0,0,4,0,4,8,10,6,12,0,6,10,12,12,0,4],
[0,14,9,12,12,0,13,12,0,13,2,12,0,0,0,0,1,0,14,0,10,4,4,4,0,0,0,0,0,8,6,0,2,0,0,0,12,12,2,14,14,0,4,6,14,0,0,0],
[0,0,0,0,12,10,2,0,0,0,10,12,2,0,0,10,2,0,10,12,2,8,2,6,10,6,14,0,0,6,0,10,8,0,2,0,2,12,8,0,0,4,10,14,0,4,0,4],
[0,1,13,3,0,4,13,10,4,13,10,0,0,4,14,4,7,10,8,0,2,3,9,4,4,4,8,10,4,12,4,4,8,4,4,10,8,10,8,6,14,4,6,4,10,4,4,2],
[0,5,9,13,12,2,1,8,0,5,6,12,2,0,2,14,15,8,8,2,4,3,7,0,14,2,2,2,0,2,10,14,0,0,2,0,2,6,0,0,14,0,0,0,2,0,2,2],
[0,0,0,2,10,0,8,10,10,0,2,10,0,10,2,0,6,0,12,10,0,2,10,2,0,4,0,4,14,10,10,0,2,14,8,2,0,10,2,12,10,6,12,2,10,8,4,0],
[0,6,14,6,14,4,3,4,0,1,14,14,10,0,0,4,4,4,0,4,0,14,14,0,0,4,4,14,4,14,4,0,0,14,8,4,10,4,0,10,12,0,0,10,12,0,14,4],
[0,2,14,0,0,0,6,10,0,0,5,0,0,0,10,0,4,10,10,0,11,8,0,10,0,0,0,0,0,0,12,0,0,0,6,0,6,10,0,0,0,0,12,0,0,0,0,10],
[0,5,9,13,2,4,1,12,0,1,6,2,6,6,4,4,15,12,4,2,12,3,11,8,0,4,4,6,0,14,4,0,0,6,4,14,4,2,0,14,14,0,14,14,14,0,6,4],
[0,2,2,2,10,2,2,10,2,10,4,10,10,12,12,12,6,10,12,10,12,4,10,2,0,4,6,10,0,10,12,0,4,10,4,0,6,10,14,0,4,4,0,0,4,4,10,0
],[0,0,0,0,0,8,10,0,0,0,6,10,0,10,6,8,12,0,6,0,12,12,10,0,0,6,12,6,4,2,8,6,0,6,2,4,6,14,10,4,2,0,14,14,2,12,6,6]
,[0,5,7,13,10,12,9,10,10,15,4,10,10,4,10,12,15,10,10,10,2,11,5,8,12,14,0,14,14,10,6,12,0,
4,0,14,6,10,0,14,10,10,14,14,10,10,14,10],[0,8,8,12,12,8,12,8,8,0,2,6,6,8,8,2,8,8,8,6,8,2,6,12,8,8,12,6,
12,10,8,8,2,6,8,6,12,6,2,4,8,6,4,0,6,6,6,14],[0,14,12,12,6,10,1,14,0,3,0,6,14,0,10,4,
14,14,10,14,8,8,6,6,10,10,14,4,4,14,12,4,4,0,0,10,14,2,4,4,14,2,4,4,14,2,14,14],
[0,2,10,0,0,2,0,6,0,8,2,0,0,14,2,2,2,2,2,0,2,2,8,10,14,2,2,12,0,10,0,8,10,8,2,0,2,6,0,12,6,0,12,2,6,6,0,2],
[0,4,10,10,10,12,2,2,0,0,4,4,10,10,4,6,12,2,4,10,12,12,2,4,10,14,10,2,4,10,10,0,2,12,14,4,
10,10,2,14,0,2,14,10,0,2,14,4],[0,6,6,6,4,6,6,8,6,0,6,4,8,6,6,6,0,14,0,8,0,6,12,6,6,6,12,6,6,6,8,
12,0,4,6,6,12,4,0,6,6,12,0,0,8,12,12,10],[0,10,10,10,10,0,0,10,0,0,6,10,0,0,2,0,0,0,2,10,0,
0,0,10,2,6,0,4,6,0,0,2,0,4,10,6,0,10,12,6,0,0,6,6,0,0,4,6],
[0,14,12,0,10,12,14,14,0,8,9,14,0,0,12,12,14,14,12,14,9,6,8,2,6,12,12,0,
0,14,12,6,0,12,14,12,12,8,0,8,14,0,8,8,14,0,0,12],[0,10,0,10,6,14,13,6,0,15,0,6,0,12,0,14,14,6,0,6,14,14,12,0,8,
14,14,14,0,4,12,8,0,14,14,0,14,6,0,0,0,0,4,8,0,0,0,0],[0,8,10,2,12,6,13,14,0,7,
6,12,0,0,12,12,8,14,8,0,8,8,4,8,0,6,6,0,0,6,6,12,0,0,6,0,4,6,0,14,4,0,14,8,14,0,0,12],
[0,4,15,7,12,0,11,10,0,3,8,8,0,0,0,14,15,10,0,0,0,12,15,10,14,0,0,0,0,0,14,14,0,14,10,0,0,14,6,0,0,0,0,0,0,0,0,0],
[0,6,7,1,0,4,13,12,4,13,4,0,0,4,8,10,7,12,8,0,4,10,7,6,10,4,4,10,0,6,6,6,4,2,4,0,4,0,2,10,6,0,10,2,6,0,0,6],
[0,14,14,8,0,0,10,6,14,12,14,0,6,0,12,0,12,0,12,6,12,12,4,8,14,12,12,4,2,12,0,14,8,4,14,2,12,2,8,8,0,6,8,2,0,10,4,0]
,[0,12,12,6,6,12,6,6,12,0,0,6,6,12,6,12,12,8,6,2,12,6,6,6,12,12,2,0,6,12,12,14,10,
6,12,6,2,12,10,6,8,6,12,6,8,6,6,8],[0,8,13,6,10,6,5,12,6,3,4,10,6,6,10,6,5,2,10,12,12,2,12,0,6,10,6,4,6,6,0,6,
2,8,0,6,6,8,2,6,6,6,6,6,6,12,4,6],[0,0,0,0,10,12,10,14,0,0,6,0,10,0,6,12,6,
14,2,10,6,6,4,0,0,6,6,12,6,0,12,0,0,12,10,6,6,12,4,8,0,0,14,14,0,0,12,6],
[0,4,6,0,6,12,2,4,0,8,9,2,4,0,12,12,8,4,2,4,11,14,8,14,10,12,12,0,0,4,12,10,10,6,8,0,12,14,10,0,4,4,0,0,4,4,0,10],
[0,4,4,14,8,8,0,8,4,4,10,8,8,10,4,8,4,8,4,8,4,4,6,14,6,4,4,6,4,2,14,6,4,0,8,4,4,8,4,4,12,4,4,4,12,4,6,4],
[0,2,11,10,4,10,3,4,0,3,12,4,4,0,6,10,15,4,12,4,12,8,4,6,6,12,8,0,0,10,14,6,0,10,6,10,8,4,6,2,0,4,2,4,10,4,0,6],
[0,14,0,14,10,2,8,4,0,0,0,10,12,0,14,2,8,4,14,0,14,0,6,14,0,14,0,6,14,0,2,10,8,4,8,8,10,0,8,8,10,2,8,8,10,2,4,2],
[0,6,0,2,6,14,10,8,4,12,3,6,0,4,2,14,0,8,2,6,9,6,10,2,8,2,14,0,2,0,4,8,0,0,14,2,8,6,0,12,2,6,0,14,2,12,0,14],
[0,2,2,14,4,2,0,14,2,14,8,4,14,2,14,2,0,14,2,14,0,10,0,8,2,4,0,2,0,12,2,2,8,2,10,10,10,8,8,14,8,14,14,4,14,14,2,6],
[0,10,10,4,0,0,0,0,10,0,0,0,0,10,6,12,0,10,6,0,0,0,0,4,0,4,0,6,12,10,2,10,10,8,0,12,10,14,0,12,10,0,10,10,0,10,6,0],
[0,10,10,6,10,4,6,12,6,0,10,8,12,2,10,4,14,12,10,12,14,10,6,6,8,10,6,6,6,12,10,2,6,6,4,0,6,8,6,6,12,10,6,6,12,10,6,0
],[0,4,4,2,12,0,0,8,0,6,2,12,8,0,4,4,6,8,4,8,10,2,4,2,0,12,8,0,4,8,14,0,0,4,0,4,10,2,0,4,8,0,10,10,8,0,6,2],
[0,6,0,6,0,0,14,0,12,0,4,0,0,0,8,0,2,0,8,0,2,0,14,2,10,0,4,8,4,0,0,10,12,8,0,6,4,0,12,4,0,8,4,4,0,8,14,6],
[0,12,12,10,10,12,0,8,6,0,6,10,0,6,0,12,12,8,0,10,12,6,0,10,8,2,12,10,0,4,12,8,2,0,12,0,12,10,2,0,8,0,2,4,8,0,10,12]
,[0,0,0,0,4,6,10,6,0,0,0,6,4,0,0,6,10,0,10,4,10,0,10,0,0,0,0,12,0,14,8,0,0,2,2,0,0,4,0,2,14,6,2,2,4,6,0,10],
[0,14,2,14,14,0,14,4,2,0,6,14,14,2,8,2,10,4,8,14,10,12,0,14,2,8,4,2,14,14,0,2,0,2,
10,14,4,14,0,8,14,14,8,14,14,14,2,6],[0,10,10,0,6,14,4,12,0,0,10,6,6,10,10,14,4,12,10,6,4,10,10,0,8,10,10,0,10,14,
14,8,0,0,0,10,6,6,0,0,14,12,0,0,8,12,0,10],[0,14,14,8,6,12,6,10,10,10,12,12,8,10,0,
12,12,10,0,10,14,12,2,8,4,14,0,12,8,8,12,4,4,2,12,8,0,6,8,8,8,6,8,8,8,0,12,12],
[0,2,2,10,0,2,0,4,4,0,12,6,0,4,8,12,2,2,8,0,2,6,0,10,4,14,12,0,0,0,10,2,6,2,2,12,12,0,6,2,6,0,2,6,0,10,0,2],
[0,8,14,0,12,8,14,2,14,0,0,12,2,14,6,8,6,2,8,2,6,4,14,14,14,4,6,14,2,8,2,14,14,8,2,2,6,12,14,2,8,0,2,2,2,10,14,10],
[0,8,7,9,12,10,7,10,6,13,4,6,6,12,12,10,1,10,12,6,6,0,3,2,6,6,6,6,4,6,10,6,0,6,10,4,6,4,2,8,6,2,8,14,6,2,6,12],
[0,4,12,0,8,10,6,6,4,14,6,8,6,4,10,0,0,10,10,6,4,6,14,0,4,6,8,6,0,8,10,4,4,6,4,0,8,8,4,6,0,0,6,6,0,10,6,10]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,1,12,6,6,7,4,0,13,10,0,0,0,6,6,9,10,6,0,2,4,12,10,8,6,6,0,0,0,6,8,0,8,6,10,6,8,8,6,14,10,6,8,0,14,0,6],
[0,10,5,15,6,12,3,10,0,3,14,0,0,0,12,12,3,0,12,0,6,2,15,10,0,12,12,10,0,12,12,10,0,6,12,
0,12,14,0,8,8,0,8,4,8,14,0,12],[0,0,11,12,14,2,13,12,0,13,10,14,0,0,2,2,9,10,6,0,12,6,4,8,0,2,2,0,0,8,10,0,
6,0,8,0,0,12,6,14,14,0,4,14,8,0,0,8],[0,14,12,14,10,10,5,6,0,9,8,10,10,0,8,4,6,6,2,
10,6,2,14,8,8,14,4,12,10,8,12,8,10,12,4,10,14,10,10,8,4,4,14,12,4,10,12,4],
[0,12,12,0,4,12,10,14,12,0,10,4,4,12,0,12,12,14,10,4,12,10,10,10,12,14,14,4,6,8,12,12,12,
14,12,6,14,12,12,8,14,14,8,2,12,14,4,8],[0,11,9,13,2,2,1,10,0,9,6,2,6,0,8,0,15,10,2,6,4,3,11,0,14,2,2,6,0,
2,14,14,0,14,2,0,2,0,0,0,12,0,0,0,6,0,6,2],[0,3,15,11,2,4,3,2,10,15,4,2,8,4,14,4,
9,2,14,2,12,7,13,0,12,8,14,4,4,14,12,12,4,6,14,14,14,2,4,14,10,14,14,8,6,4,4,0],
[0,0,0,0,4,12,14,14,0,0,10,14,4,0,4,12,10,14,4,14,0,10,14,0,0,14,6,12,2,8,12,0,0,12,12,2,6,6,0,14,6,2,6,8,6,2,12,4],
[0,2,8,0,2,10,6,4,0,0,5,2,0,0,10,10,8,4,10,0,5,12,0,10,0,4,10,0,0,0,2,0,0,0,10,0,4,10,0,0,0,0,6,12,0,0,0,10],
[0,15,3,7,14,14,1,0,0,11,0,14,0,10,14,14,9,0,14,14,6,13,5,2,6,14,14,0,10,10,14,6,10,0,14,
14,14,14,10,14,12,0,14,14,12,0,0,14],[0,11,7,5,10,12,11,4,10,7,2,10,10,10,8,6,1,4,2,10,4,5,5,2,4,2,8,4,12,8,
10,4,4,2,8,12,8,10,4,12,2,6,12,14,2,6,4,2],[0,10,10,0,6,0,2,8,10,0,12,6,0,10,4,0,2,
8,4,10,2,2,8,0,10,14,2,6,12,4,0,10,0,6,6,12,10,0,6,6,8,8,6,0,8,10,6,14],
[0,14,14,14,0,2,4,10,4,10,14,0,10,14,10,2,8,0,10,10,8,8,10,8,6,10,2,12,12,10,10,
6,12,8,12,12,2,0,12,12,10,4,12,12,10,4,12,4],[0,6,6,8,6,0,8,4,6,0,14,0,10,6,6,0,6,4,0,10,6,8,2,8,6,14,2,4,8,0,
0,6,12,4,6,0,2,4,12,8,6,4,8,4,10,4,4,12],[0,12,2,10,6,6,10,12,4,0,12,6,12,4,12,
0,10,12,12,12,0,6,0,10,12,6,14,6,4,12,8,4,14,8,14,4,14,14,14,14,12,12,14,14,12,12,6,14],
[0,10,2,6,0,10,6,6,0,8,10,0,0,4,10,10,10,12,10,0,10,10,8,6,4,10,10,14,6,4,2,14,6,
12,10,6,10,12,6,14,8,6,14,2,8,0,0,10],[0,2,0,14,4,12,11,10,14,1,12,4,10,8,12,12,4,10,12,4,4,14,12,0,12,8,14,14,10,
8,6,6,10,14,6,10,14,4,10,12,12,4,12,10,12,4,4,6],[0,10,10,2,4,10,2,0,10,10,10,4,0,10,
4,4,2,6,4,0,2,10,2,2,10,10,0,10,4,10,2,10,14,2,8,4,0,4,14,4,10,6,4,4,0,6,2,6],
[0,4,10,8,10,4,0,10,0,0,12,10,10,10,10,4,12,10,10,10,12,12,0,8,8,0,14,12,6,4,4,
8,14,6,8,6,14,10,4,6,4,0,6,6,10,12,12,12],[0,0,14,0,14,14,14,14,0,8,11,8,0,0,14,14,4,14,14,4,11,8,14,8,8,14,14,6,
0,4,14,8,6,14,4,14,14,8,10,12,4,0,12,10,4,0,6,14],[0,10,12,10,0,10,13,4,0,5,0,0,6,
14,0,10,10,4,0,0,10,10,12,0,12,10,10,4,0,14,8,6,0,4,10,0,10,0,6,0,12,0,14,0,12,0,0,0],
[0,6,14,2,4,10,13,10,0,7,4,4,0,0,10,4,6,10,8,0,6,12,4,8,0,10,4,0,0,14,0,2,0,0,4,0,8,6,0,8,4,0,14,8,14,0,0,10],
[0,0,11,7,14,12,11,12,0,3,4,0,0,0,12,0,7,12,12,0,2,14,15,10,8,2,2,0,0,0,0,8,0,14,2,0,2,4,6,0,0,0,0,0,0,0,0,12],
[0,8,14,14,0,4,0,14,2,0,14,0,0,2,10,4,8,14,10,0,8,14,12,10,14,10,12,10,2,14,6,12,8,2,2,2,12,0,2,0,14,0,0,6,14,0,0,2]
,[0,10,15,0,12,12,7,0,10,1,0,12,0,0,4,2,5,6,4,0,12,10,2,12,10,2,8,10,6,0,12,10,4,0,2,0,8,2,4,8,2,0,8,4,2,10,10,14
],[0,14,14,8,12,0,8,14,14,0,6,12,6,14,10,0,14,10,10,8,14,12,14,8,14,6,2,8,8,8,0,4,
4,8,14,4,2,8,4,10,12,8,0,4,12,2,8,12],[0,0,4,6,8,8,6,10,4,0,6,8,10,4,14,8,6,2,14,10,6,6,0,6,4,8,6,2,2,4,6,
4,10,10,10,2,6,6,0,2,4,12,2,2,4,12,2,6],[0,2,2,0,2,0,14,14,2,0,0,2,12,2,8,0,10,
14,10,12,10,10,8,0,2,10,10,14,4,8,0,8,0,14,6,4,6,4,2,10,8,8,10,14,8,8,14,10],
[0,8,8,2,0,12,2,10,4,12,8,14,10,4,2,12,14,10,2,10,14,14,2,2,2,4,10,2,2,10,12,12,6,0,2,2,10,12,6,2,10,4,2,2,10,4,2,10
],[0,0,0,10,12,2,0,14,6,10,12,12,12,6,0,2,10,14,0,12,14,0,0,10,8,0,2,4,14,4,14,8,
4,12,8,14,2,12,14,14,10,12,14,8,4,12,4,0],[0,8,6,12,2,8,10,14,0,0,2,2,2,0,14,8,12,14,14,2,12,6,14,6,14,0,0,2,0,8,
0,14,6,0,8,10,0,2,6,2,6,8,2,4,14,8,2,6],[0,14,12,8,0,6,2,8,12,8,5,0,12,12,10,
6,10,8,10,6,3,8,4,6,2,12,10,12,6,0,6,2,2,6,10,0,10,14,2,4,6,2,8,12,6,2,6,4],
[0,14,14,6,8,14,0,2,2,2,12,8,8,2,0,14,4,2,0,8,10,8,12,6,10,6,14,0,10,4,12,10,2,0,4,10,8,14,2,2,10,10,4,14,10,10,0,0]
,[0,12,1,8,2,6,9,14,10,7,4,2,14,10,6,6,1,14,0,14,8,6,2,12,10,12,0,14,14,0,12,10,14,
8,12,14,10,10,14,8,2,0,8,12,12,0,8,0],[0,12,12,8,6,2,0,2,12,0,4,6,2,12,10,4,10,2,10,2,10,10,0,8,8,6,4,4,14,2,
8,2,2,10,10,14,4,14,8,14,2,0,8,8,2,8,4,4],[0,8,8,14,4,4,14,14,6,0,8,8,14,8,10,4,
0,14,10,14,0,8,8,14,12,8,6,4,8,14,0,12,14,10,10,8,6,8,14,8,14,10,2,2,14,10,8,12],
[0,8,13,11,12,8,5,10,10,13,12,12,10,10,8,2,1,10,8,10,8,8,5,8,8,14,2,14,4,10,2,4,12,
8,8,10,8,4,12,4,10,0,4,4,10,0,14,2],[0,2,10,12,10,12,8,12,12,8,6,10,12,6,12,12,4,12,12,12,4,2,0,10,6,2,6,0,6,2,
10,6,12,4,14,12,12,10,12,6,2,2,6,6,2,12,6,0],[0,8,8,14,8,8,0,2,4,0,10,14,0,4,4,
4,8,2,4,8,8,0,0,8,10,14,8,12,8,12,10,10,14,8,2,8,2,8,14,8,0,2,4,14,0,2,12,0],
[0,4,4,0,12,8,8,14,0,0,4,2,12,12,4,8,12,14,12,12,2,4,2,0,2,6,12,10,0,0,14,2,10,14,2,10,12,12,10,8,6,6,8,4,6,6,8,0],
[0,8,4,14,6,12,8,14,2,0,5,2,10,8,2,2,10,14,2,10,3,14,10,4,2,2,8,4,14,12,12,2,8,4,6,14,2,8,8,6,10,8,6,12,10,8,4,12],
[0,2,2,0,4,14,8,14,0,0,2,4,4,8,2,14,4,8,14,4,4,2,14,0,0,12,10,8,12,14,8,0,2,8,2,12,12,4,2,8,10,14,8,8,10,14,8,2],
[0,0,5,1,10,8,5,8,2,5,10,4,2,2,0,8,5,8,6,8,14,6,5,6,4,6,2,8,12,2,8,4,12,0,6,12,2,0,10,2,2,6,2,2,2,0,14,12],
[0,6,6,2,12,6,0,10,12,0,4,12,0,12,10,14,6,4,10,12,6,14,0,2,6,4,2,10,8,12,6,10,0,8,8,10,2,6,0,14,8,10,14,10,2,10,0,14
],[0,2,10,10,14,12,14,8,10,0,14,14,2,10,12,12,10,12,2,8,10,2,14,14,10,0,6,14,4,2,14,10,
8,6,6,4,6,14,8,4,2,8,4,4,2,8,14,8],[0,4,10,0,2,8,6,0,10,0,6,10,4,10,8,8,0,0,8,4,0,12,6,2,4,0,0,2,2,14,
8,4,8,2,2,2,0,2,4,10,4,10,0,10,4,10,2,6],[0,14,14,6,4,8,2,14,14,10,4,4,14,14,2,8,0,0,
2,14,14,4,12,6,14,8,0,12,6,2,2,14,8,12,6,6,0,14,8,4,12,6,4,4,12,0,12,0]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8,9,12,8,14,13,10,0,13,12,2,0,0,8,14,11,10,8,0,10,0,12,10,10,2,14,0,0,0,14,10,0,0,8,4,14,4,2,
14,14,0,14,10,0,8,0,8],[0,14,9,15,12,0,3,12,0,3,2,12,0,0,0,0,7,2,0,0,10,6,15,10,0,0,0,4,0,14,0,14,
0,14,0,0,0,0,4,0,10,0,0,2,10,8,0,0],[0,6,1,12,4,8,13,8,0,13,10,4,0,0,8,8,15,6,0,0,2,12,0,
14,0,8,8,12,0,6,8,0,12,12,14,0,0,4,12,4,2,0,10,2,2,0,12,8],
[0,0,0,0,8,4,12,8,0,0,14,8,8,10,6,14,4,14,6,8,4,6,12,12,10,4,12,8,6,8,8,10,0,8,10,6,10,8,0,6,6,6,2,4,6,12,8,12],
[0,0,0,0,10,0,14,14,0,0,12,4,10,0,4,0,0,14,14,10,0,0,14,14,0,2,12,0,10,14,0,0,0,0,10,6,12,4,0,6,0,0,6,2,8,0,0,14],
[0,3,1,13,8,10,1,14,0,15,4,8,12,0,0,2,7,14,4,12,12,11,5,0,4,10,10,0,0,8,4,4,0,2,10,0,10,4,6,0,14,0,0,10,12,0,0,0],
[0,0,0,4,6,0,6,6,4,0,12,6,6,14,8,10,12,6,8,6,0,12,14,4,8,6,6,12,12,2,10,8,10,6,0,10,6,6,10,10,0,4,10,12,2,0,12,8],
[0,0,0,0,2,0,0,14,0,0,14,12,4,0,10,0,14,14,10,14,0,14,12,0,0,0,10,8,12,10,0,0,10,2,0,12,6,6,10,14,0,2,0,14,0,2,14,0]
,[0,6,12,0,4,14,10,14,0,10,9,4,10,0,14,14,12,14,14,10,9,6,10,4,0,14,14,10,0,4,8,0,10,
10,14,0,2,2,10,0,10,4,2,12,10,4,10,14],[0,13,7,13,8,2,1,6,0,11,14,8,0,4,12,2,1,6,12,8,14,1,5,4,14,2,6,0,0,0,
2,14,12,0,6,8,6,8,12,8,10,0,8,8,10,0,0,12],[0,2,2,12,4,8,8,2,8,10,6,14,10,8,6,8,
14,2,0,4,0,0,10,12,6,6,14,0,8,8,4,6,6,0,12,8,14,4,6,8,4,12,8,0,4,12,0,14],
[0,11,7,3,6,12,9,6,14,13,14,6,0,14,10,6,11,6,10,0,6,7,5,0,14,0,8,4,2,10,12,14,0,4,12,2,6,4,12,14,4,14,2,8,4,0,4,10],
[0,12,12,12,2,6,10,0,4,0,12,2,0,14,12,6,10,6,12,0,10,10,0,0,0,12,12,12,14,4,4,0,2,14,12,8,12,2,2,2,4,4,2,2,0,4,12,6]
,[0,4,12,0,8,12,13,4,14,1,8,8,12,8,14,12,14,4,14,12,14,8,8,10,14,12,0,12,10,8,12,8,14,
12,14,8,0,4,14,10,4,2,10,2,12,2,12,2],[0,0,0,14,2,4,14,0,10,0,0,2,0,10,0,14,0,6,0,0,12,10,0,14,8,4,14,6,0,0,
0,6,0,6,2,0,8,12,0,0,0,0,0,0,0,0,10,12],[0,4,12,0,2,4,0,0,0,4,4,2,12,8,4,4,10,
2,4,12,0,0,4,0,8,0,0,4,0,14,6,2,0,6,10,0,0,8,0,10,12,0,10,14,12,4,12,4],
[0,4,10,14,14,2,14,12,6,0,4,14,4,6,4,2,6,12,14,14,6,2,4,12,2,6,2,10,12,0,0,6,10,10,0,12,2,14,0,6,8,4,6,0,8,0,12,10],
[0,5,7,7,2,12,3,2,12,15,4,2,8,12,4,12,11,2,4,2,14,7,15,12,12,6,0,2,12,12,0,8,12,4,10,12,0,2,12,12,12,8,12,12,8,8,4,8
],[0,2,0,8,8,0,13,8,0,3,14,8,8,0,12,0,6,8,6,8,6,6,6,2,4,12,0,12,4,2,0,4,14,8,0,4,0,8,0,4,2,10,10,10,8,12,12,8],
[0,12,10,0,14,10,14,14,0,8,3,12,0,0,10,10,6,14,10,8,7,4,8,8,0,10,10,0,0,8,10,0,6,10,6,8,10,12,4,10,8,0,10,0,8,0,0,6]
,[0,4,0,10,10,14,13,12,0,5,14,10,6,8,10,14,14,12,10,10,14,14,2,0,10,14,14,14,0,0,2,10,0,
14,14,0,14,0,6,0,4,0,14,0,4,0,6,14],[0,14,6,6,8,2,13,6,0,1,12,8,10,0,2,6,0,6,10,10,4,4,14,12,0,2,2,10,4,12,
0,2,4,10,14,4,10,2,4,6,4,0,6,10,14,0,10,2],[0,6,5,3,14,6,7,8,0,3,10,0,0,0,2,14,11,
8,2,0,6,2,15,0,2,6,6,0,12,0,14,2,6,4,6,12,6,0,6,12,0,12,12,12,0,12,0,2],
[0,2,4,0,10,14,0,4,12,0,4,10,10,12,4,10,2,4,4,10,2,4,6,2,14,4,4,4,2,6,10,6,4,6,4,2,4,10,8,14,6,0,14,12,0,0,10,14],
[0,14,14,10,4,8,14,6,14,8,10,4,6,10,10,14,2,2,10,6,2,2,8,10,14,8,2,10,14,10,8,14,0,14,
10,8,12,6,0,2,0,6,2,10,0,4,14,14],[0,6,11,9,14,2,11,0,10,13,8,14,4,10,2,2,5,8,2,6,10,10,7,6,10,2,14,4,0,6,2,6,
2,4,10,2,14,0,2,0,6,6,0,4,6,6,4,14],[0,4,2,2,8,4,2,2,2,0,2,8,2,2,6,4,2,4,
0,2,2,2,0,2,8,14,2,2,2,2,0,2,12,8,6,2,2,12,12,2,2,12,2,2,2,8,2,12],
[0,8,0,0,2,2,12,4,8,8,14,14,8,8,12,2,8,4,14,8,8,14,14,0,8,14,8,14,4,14,2,14,0,4,10,4,10,14,8,6,14,8,6,0,14,8,4,12],
[0,6,6,0,0,8,0,14,2,2,6,8,4,2,8,8,8,14,8,14,8,8,0,0,14,2,8,10,0,8,14,8,4,0,2,0,8,10,4,0,8,12,4,4,8,12,10,8],
[0,0,0,14,0,12,0,8,10,14,6,0,0,6,10,12,2,12,10,0,0,0,0,14,6,0,2,10,0,8,14,6,0,8,4,0,2,0,10,6,12,0,6,4,6,0,10,10],
[0,0,14,6,12,0,2,2,10,0,14,12,12,10,10,0,0,2,6,12,0,14,0,6,0,0,10,2,10,14,6,0,6,14,0,4,10,8,6,6,0,4,6,0,14,14,2,0],
[0,14,6,2,2,10,0,8,6,0,10,2,8,2,4,10,8,8,4,6,14,10,2,2,6,6,6,12,8,8,6,6,6,0,8,8,6,8,6,4,6,14,2,4,6,14,0,4],
[0,10,10,2,8,4,0,12,2,2,10,4,12,2,6,4,0,12,6,8,0,12,0,2,8,14,4,2,12,4,10,8,2,8,0,12,14,8,8,10,8,2,2,0,8,2,2,12],
[0,4,4,8,6,10,4,8,4,8,6,6,14,4,12,6,6,8,10,14,6,4,4,2,0,2,12,4,0,12,10,10,2,14,10,0,12,12,2,14,10,0,14,0,14,0,14,4],
[0,0,2,6,2,6,2,8,8,8,5,2,8,8,12,8,8,12,12,8,11,14,8,4,14,10,6,4,4,8,8,14,2,6,8,14,6,4,8,4,8,0,8,8,8,14,4,2],
[0,8,13,10,6,14,9,10,4,3,4,14,10,6,14,14,11,10,14,10,2,2,12,4,6,6,10,2,4,0,4,6,6,0,8,4,4,14,6,4,0,8,14,14,10,8,0,10]
,[0,2,2,12,6,10,0,0,6,12,4,6,0,6,8,8,12,0,4,0,4,14,4,12,6,2,2,12,6,12,8,8,8,
10,10,12,14,6,8,6,12,0,6,6,12,10,12,10],[0,14,2,2,10,8,12,2,8,0,6,10,6,6,2,8,14,2,2,2,14,2,2,10,6,2,8,8,0,6,8,6,
8,4,10,12,14,10,8,0,6,0,6,6,6,10,8,14],[0,6,11,0,14,6,3,12,4,3,12,4,0,4,8,8,3,
2,8,14,0,8,4,12,6,0,12,8,8,8,6,6,4,14,4,8,12,14,4,8,0,8,0,4,0,8,8,4],
[0,10,4,6,2,6,10,12,0,0,7,14,2,2,2,6,10,12,0,2,3,10,10,6,0,10,10,0,6,8,8,0,14,0,6,6,10,2,14,10,2,10,10,0,14,10,14,10
],[0,2,10,4,10,8,4,0,10,0,2,12,12,0,0,4,4,0,0,12,4,8,12,4,10,0,8,0,4,4,8,10,
12,12,10,14,2,10,12,14,12,10,14,2,12,10,0,8],[0,0,5,1,4,0,3,6,0,13,2,14,4,14,14,0,1,0,0,4,14,8,13,6,0,12,12,8,8,
0,12,0,8,8,2,8,14,8,12,14,6,4,14,14,6,14,8,4],[0,0,0,0,6,12,2,8,14,14,4,10,12,14,
10,12,4,8,0,8,12,4,8,0,8,12,0,6,6,2,12,8,8,0,10,2,0,4,6,6,2,8,6,6,12,8,12,4],
[0,14,14,10,2,14,0,4,2,0,10,2,0,2,2,12,14,8,2,2,14,4,6,10,14,2,6,6,14,4,14,6,4,10,6,0,6,2,4,0,0,14,0,0,0,14,6,6],
[0,10,12,12,14,10,4,0,12,0,4,14,10,12,8,10,12,14,4,0,12,14,4,4,12,4,2,14,0,10,4,12,10,14,
4,0,14,14,10,12,10,12,12,12,10,12,4,8],[0,6,2,0,4,4,2,4,2,0,6,2,2,2,8,14,0,4,8,2,0,6,2,2,2,10,10,2,2,
6,8,14,12,2,12,2,10,4,4,8,8,12,14,10,8,12,2,6],[0,2,2,14,10,4,4,6,2,4,4,10,6,12,4,4,4,14,
4,6,2,4,4,14,6,14,4,4,8,0,4,6,10,4,14,8,4,6,10,14,2,8,4,4,2,2,4,4]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,12,7,12,6,12,13,14,0,13,0,0,0,0,12,12,15,4,12,0,8,4,12,10,12,6,12,0,0,10,12,12,0,4,12,14,12,2,14,
0,12,0,0,2,0,12,0,12],[0,2,13,15,2,4,3,14,0,3,6,12,0,0,4,4,11,4,4,0,14,10,15,10,0,4,4,14,0,8,4,
12,0,0,4,0,4,14,8,4,12,0,4,2,12,4,0,4],[0,12,7,12,14,14,13,10,0,13,0,14,0,0,14,14,5,6,10,0,8,2,10,
8,0,14,14,6,0,8,2,0,6,6,4,0,2,12,6,4,10,0,10,4,4,0,6,14],
[0,9,11,3,4,14,11,8,0,5,0,4,10,10,4,14,1,8,4,4,4,15,7,0,
6,12,6,14,12,14,10,6,12,14,6,12,2,4,12,10,10,2,12,12,10,8,14,2],[0,4,4,0,14,4,6,12,4,0,4,8,14,4,10,4,4,12,4,14,4,
2,0,12,4,6,6,0,14,0,4,4,10,0,14,6,6,4,10,10,2,10,10,12,6,10,0,4],
[0,15,13,13,10,6,1,10,0,9,0,10,6,0,12,10,3,10,10,6,8,7,5,0,4,6,6,0,0,8,8,4,0,4,6,0,6,14,6,0,10,0,4,14,6,0,0,12],
[0,0,8,10,4,12,1,4,14,3,14,4,4,14,6,6,2,4,0,4,10,6,14,4,10,14,8,2,6,0,2,10,6,8,8,2,8,4,6,12,12,12,12,12,4,2,2,10],
[0,0,0,0,2,4,14,0,0,0,0,2,6,0,14,4,12,0,14,0,0,6,0,0,0,10,14,0,2,8,4,0,10,10,10,2,6,14,10,4,2,2,2,2,2,2,0,0],
[0,4,10,0,6,12,0,6,0,0,7,6,0,0,12,12,10,6,12,0,7,4,0,10,0,12,12,0,0,14,8,0,0,0,12,0,10,14,0,0,4,10,4,2,0,10,0,12],
[0,1,5,13,4,0,1,4,0,11,2,4,0,14,0,0,5,4,0,4,2,15,5,8,0,0,10,0,0,12,0,12,0,0,10,12,10,4,0,12,2,0,12,12,2,0,0,0],
[0,14,6,2,4,2,7,0,10,11,4,4,10,4,6,2,2,0,6,4,0,4,14,12,10,14,0,6,14,8,2,10,2,4,0,14,0,4,2,14,0,8,14,12,0,8,6,14],
[0,12,12,0,12,8,6,4,12,0,8,6,0,12,10,8,8,4,10,10,8,8,6,0,12,4,8,0,14,6,8,12,0,0,4,14,10,12,2,6,12,14,14,10,12,2,0,6]
,[0,10,0,0,4,14,0,0,6,0,10,4,0,0,14,14,0,0,14,0,0,0,0,14,2,14,0,2,0,0,6,2,2,4,4,0,0,4,2,10,0,10,10,10,0,10,2,8],
[0,12,12,12,8,8,12,8,12,0,2,8,14,12,12,8,12,8,6,14,12,2,12,12,12,10,10,10,12,6,8,12,8,10,
12,14,10,8,8,0,2,8,0,10,14,4,10,12],[0,8,8,0,2,14,0,14,14,10,8,2,14,14,8,8,6,4,8,14,8,8,10,0,6,2,8,0,0,14,10,
8,4,4,10,0,8,14,4,0,14,14,0,0,14,14,8,10],[0,4,12,0,6,4,0,8,0,8,4,2,0,12,4,4,10,
12,4,0,10,10,8,0,12,10,10,4,0,2,8,6,0,2,10,0,10,6,6,12,4,0,12,8,4,14,0,4],
[0,7,9,11,14,10,11,10,10,13,6,14,14,10,10,4,15,10,4,14,10,3,7,10,10,8,14,2,8,6,10,8,8,
12,2,8,14,14,8,14,10,6,14,8,10,6,6,6],[0,8,14,12,8,14,12,12,14,0,8,8,12,14,4,8,4,12,4,12,4,8,12,12,14,8,14,14,10,
6,10,6,8,0,12,10,14,8,8,10,6,8,10,10,12,8,12,6],[0,14,14,6,6,12,10,6,0,10,10,6,6,10,
10,12,10,12,10,6,10,10,10,6,12,6,8,8,0,0,12,12,14,0,6,0,8,6,2,0,0,10,0,0,6,2,8,10],
[0,12,10,0,14,10,14,8,0,8,13,10,0,0,10,10,0,12,10,12,7,4,8,8,4,10,10,0,0,12,10,
4,6,12,0,4,10,4,14,2,12,0,2,12,12,0,0,0],[0,14,0,10,4,14,13,8,0,5,14,4,6,4,4,14,14,8,4,4,14,14,2,0,2,14,14,2,0,
8,2,12,0,2,14,0,14,10,0,0,6,0,12,10,6,0,6,14],[0,12,4,12,2,0,13,2,0,7,10,2,0,0,
0,14,2,2,4,0,2,2,4,2,0,0,0,0,10,4,0,4,10,0,0,10,12,8,10,14,10,0,4,2,4,0,0,0],
[0,14,9,13,2,10,1,12,0,3,2,6,0,0,10,6,15,12,10,0,10,6,15,0,4,10,10,0,6,0,6,4,6,4,10,6,10,2,6,6,0,6,6,6,0,6,0,10],
[0,8,12,14,10,10,0,4,2,0,8,10,10,2,6,2,2,4,6,10,2,12,0,6,4,0,6,0,2,10,6,8,6,2,2,2,6,10,0,6,10,0,6,2,4,0,6,6],
[0,6,0,2,0,4,8,4,14,4,11,0,4,4,0,10,4,6,0,4,7,10,8,2,14,14,2,2,0,4,4,14,6,2,12,0,12,10,6,12,10,8,12,8,10,4,2,10],
[0,10,10,4,2,8,10,10,10,0,14,2,8,10,6,8,10,14,2,12,10,14,10,4,10,12,6,6,4,12,8,0,2,6,
10,12,6,4,2,6,8,10,6,12,8,4,6,10],[0,12,4,10,10,8,10,0,4,0,12,10,0,4,12,8,6,14,12,0,6,6,0,10,10,8,6,14,14,0,12,4,
8,2,12,14,6,14,14,14,0,8,14,14,0,0,14,6],[0,14,14,0,12,8,4,10,14,0,8,4,12,14,6,8,2,
10,10,8,2,8,4,0,14,8,2,0,12,12,8,4,0,0,0,12,10,8,12,6,12,2,12,10,12,2,0,4],
[0,0,0,2,10,4,2,8,4,8,0,14,8,4,0,4,10,8,0,8,10,10,8,2,8,8,14,2,2,2,10,8,8,12,8,2,14,12,8,2,2,4,2,2,2,4,2,14],
[0,10,10,6,10,12,0,8,14,12,10,10,10,6,4,12,0,8,4,10,8,10,12,6,10,10,12,10,10,12,14,10,6,2,0,
10,12,10,0,0,14,4,0,12,14,4,10,0],[0,6,2,0,14,0,0,8,10,12,12,14,14,10,4,0,12,8,12,14,2,2,10,0,4,2,0,14,6,14,
4,4,0,2,0,0,0,4,0,2,14,0,2,8,0,0,14,0],[0,8,1,8,14,14,15,4,10,3,0,14,10,10,2,14,15,
4,2,6,12,14,14,2,10,4,0,6,14,0,4,10,2,0,0,14,10,8,2,14,0,12,6,10,0,12,0,8],
[0,6,10,0,10,4,0,14,14,4,4,10,2,14,8,4,10,14,8,10,10,10,10,10,2,10,0,14,14,0,14,
2,14,4,10,14,10,10,14,6,14,0,2,0,14,0,14,8],[0,2,4,12,12,14,10,2,4,4,9,12,8,4,14,14,8,2,10,8,11,6,0,4,10,0,2,4,6,
8,14,10,6,14,6,0,2,0,6,6,8,10,6,10,6,10,14,4],[0,6,6,4,4,14,0,14,12,0,10,4,14,8,
0,2,0,6,0,14,0,0,0,4,12,14,12,12,0,14,14,12,2,6,0,0,12,8,8,0,14,0,10,10,14,2,12,10],
[0,6,6,10,6,2,10,10,8,0,6,2,10,12,4,14,10,10,4,10,10,6,4,10,8,6,6,12,6,10,2,2,10,6,8,6,6,2,10,6,10,8,0,0,10,8,4,2],
[0,14,6,12,2,8,0,12,12,0,2,2,12,12,8,4,4,12,8,12,0,2,12,12,10,0,14,8,2,2,14,2,14,14,4,8,4,6,14,2,2,0,2,2,2,10,14,12]
,[0,12,9,11,12,4,9,10,10,13,4,12,10,6,4,4,15,10,4,10,4,12,5,12,0,8,10,14,0,10,2,0,6,
14,6,6,0,12,6,0,10,2,0,0,10,2,14,6],[0,0,0,4,2,0,0,0,12,0,6,8,0,12,14,8,0,0,14,2,6,12,0,4,6,6,6,8,2,14,2,
6,0,12,12,2,0,2,0,2,4,14,6,10,4,14,12,14],[0,4,4,6,14,0,12,4,0,0,4,4,14,8,4,0,8,4,
6,14,8,4,6,0,2,2,6,2,6,10,10,2,12,14,4,0,6,14,12,2,14,6,2,12,6,6,14,0],
[0,10,11,8,14,4,7,14,6,3,10,6,2,12,10,10,15,14,10,2,12,6,12,10,6,14,6,12,4,0,4,6,14,
2,12,14,6,0,14,10,2,0,10,2,2,0,12,8],[0,0,0,0,12,14,4,12,0,0,6,12,12,2,0,14,6,6,8,12,6,0,4,0,4,12,14,2,12,10,6,
4,14,2,0,8,2,6,14,12,12,0,12,12,6,0,2,6],[0,14,14,4,6,0,8,6,0,2,2,4,0,0,4,0,
2,6,10,6,6,2,4,4,6,12,10,2,14,0,0,6,14,14,14,14,10,6,10,14,0,2,14,14,0,2,2,2],
[0,0,0,6,8,0,0,8,14,0,4,8,0,14,12,2,0,2,12,8,0,4,6,6,6,0,12,0,14,8,4,2,0,2,14,2,8,8,0,14,2,12,14,2,2,12,6,2],
[0,6,9,9,12,2,1,12,2,13,4,12,6,2,2,2,15,4,8,12,12,4,5,10,2,4,0,14,12,6,8,2,0,10,0,12,0,12,4,2,6,14,2,2,6,8,4,4],
[0,14,0,0,4,0,0,2,0,0,0,6,4,0,2,0,12,2,2,4,0,0,10,4,0,6,10,14,14,6,10,0,2,14,14,14,10,8,6,2,10,14,2,0,10,14,14,0],
[0,0,0,0,0,0,0,2,0,14,10,0,2,0,4,0,4,14,4,2,0,0,0,12,10,14,14,0,10,2,0,10,14,0,2,10,14,8,14,4,6,6,10,10,6,0,0,14]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,15,12,0,4,1,10,0,7,8,0,10,0,4,4,7,0,4,10,0,2,6,4,8,4,4,10,0,2,4,8,10,0,4,0,4,4,14,0,2,4,0,2,10,2,10,4],
[0,6,1,15,4,8,3,12,0,3,10,14,0,0,8,8,15,12,8,0,2,14,15,10,0,8,8,0,0,2,8,8,0,0,8,0,8,14,10,6,8,0,6,12,8,10,0,8],
[0,4,15,12,14,6,13,6,0,13,4,14,0,0,6,6,3,14,4,0,0,10,4,8,0,6,6,0,0,8,12,0,6,0,2,0,0,14,6,12,12,0,12,6,6,0,0,2],
[0,10,0,0,10,12,4,2,0,0,0,10,10,10,4,6,10,2,4,10,10,6,4,6,4,0,0,4,10,6,14,4,8,4,10,10,8,10,8,10,12,10,10,6,12,6,4,14
],[0,8,8,0,0,8,2,12,8,0,8,10,0,8,8,8,8,12,8,0,8,8,2,8,8,4,10,12,10,6,8,8,8,6,2,0,10,4,8,14,12,12,14,14,6,12,2,4]
,[0,5,13,13,12,6,1,0,0,9,10,12,6,0,2,0,3,0,2,6,8,7,11,0,12,6,6,6,0,8,0,12,0,12,6,0,6,10,6,0,14,0,0,10,6,0,6,6],
[0,8,8,10,4,8,6,4,12,10,12,4,4,6,2,2,14,10,2,4,8,12,0,10,14,2,2,14,0,10,12,14,10,2,0,8,2,4,10,2,14,0,2,2,4,6,14,12],
[0,0,0,0,4,8,0,0,0,0,2,14,0,0,0,8,8,0,0,0,0,2,0,0,0,12,10,12,2,10,8,0,10,12,8,2,0,6,10,14,4,12,2,0,4,12,12,2],
[0,2,14,0,6,0,6,0,0,0,5,6,0,0,10,0,8,0,10,0,11,12,0,10,0,4,0,0,0,10,8,0,0,0,10,0,0,12,0,0,0,0,8,2,0,0,0,10],
[0,13,1,1,4,12,1,2,0,5,14,4,10,0,12,12,3,2,12,4,4,11,15,12,0,12,12,10,4,14,12,0,4,10,8,2,12,4,4,2,4,0,2,2,4,0,10,12]
,[0,10,10,4,10,4,2,10,10,0,4,10,0,10,6,4,12,10,0,10,0,4,0,4,12,4,14,10,4,4,4,12,10,
10,6,4,14,10,0,4,4,4,4,10,4,0,10,10],[0,6,14,6,10,4,7,4,0,1,2,10,0,10,12,4,8,4,12,10,8,8,8,0,0,14,8,8,6,10,4,
10,0,8,2,6,4,12,0,4,10,4,14,8,10,12,8,8],[0,10,10,0,0,10,0,0,0,0,10,0,0,0,2,10,12,
6,2,0,12,12,0,0,4,12,12,2,12,0,0,4,12,14,6,12,6,0,12,12,0,10,12,12,0,10,2,4],
[0,1,13,11,12,4,7,6,4,13,4,12,12,4,4,14,7,6,14,12,2,7,13,8,4,8,10,8,8,0,4,4,2,8,4,4,10,12,2,12,14,14,12,2,12,14,8,12
],[0,10,10,2,4,10,2,8,0,0,10,4,8,0,10,10,10,14,10,8,10,10,0,2,6,4,6,0,2,12,14,2,
12,14,6,12,6,12,12,6,12,2,6,6,8,2,10,12],[0,14,10,12,6,2,12,0,0,8,14,6,0,14,14,2,2,8,14,0,2,2,8,6,14,2,2,10,12,
12,8,14,6,10,2,12,2,6,6,4,6,12,4,14,6,12,0,14],[0,10,10,6,6,4,10,10,10,0,10,0,12,10,
10,4,14,10,4,6,14,12,10,2,10,14,14,8,4,4,6,10,12,2,4,4,14,6,12,8,14,10,8,12,14,10,0,4],
[0,10,8,0,6,12,5,14,12,3,12,6,14,12,6,6,14,14,0,14,14,4,14,10,12,6,4,14,8,8,6,2,
8,6,0,8,4,6,8,8,8,12,14,14,14,12,2,12],[0,5,7,7,4,8,9,4,0,15,12,4,10,10,10,8,3,4,10,4,6,15,5,12,10,8,4,0,8,14,8,
10,4,14,4,8,4,4,12,8,14,10,8,8,10,0,0,14],[0,6,4,0,4,4,14,8,0,8,1,12,0,0,4,4,
10,8,4,14,1,14,4,14,6,4,4,12,0,14,4,6,12,4,10,10,4,6,6,10,14,0,10,4,14,0,12,4],
[0,10,12,10,12,10,13,8,0,11,0,12,12,10,0,10,10,8,0,12,10,10,12,0,10,10,10,14,0,14,6,4,0,
14,10,0,10,2,6,0,12,0,8,8,12,0,0,0],[0,6,4,2,10,0,13,0,0,7,4,10,0,0,10,0,6,0,4,0,6,2,4,4,0,0,4,0,0,6,
0,8,12,0,4,0,2,14,12,6,12,0,12,8,12,0,0,10],[0,4,15,7,12,0,11,2,0,15,8,4,12,0,0,14,11,2,0,
12,12,8,11,10,6,12,12,12,0,12,14,6,0,8,6,0,12,10,0,0,12,0,0,0,12,0,12,0],
[0,0,8,0,10,2,0,14,2,0,14,10,10,2,0,8,10,2,0,10,10,8,0,6,14,0,4,0,12,12,6,8,2,4,10,12,4,10,12,10,12,0,10,14,6,0,0,14
],[0,10,10,10,14,0,4,8,10,10,8,14,8,0,10,12,6,8,10,8,6,6,14,4,10,0,6,14,6,0,0,10,
14,10,0,0,0,12,14,8,12,10,8,14,12,2,14,10],[0,4,12,6,2,10,12,2,4,8,12,2,0,4,10,10,4,4,10,8,4,2,4,6,4,14,14,6,6,6,
10,10,12,12,4,12,14,14,12,6,14,12,6,6,14,6,12,0],[0,0,10,14,4,6,14,10,10,0,0,4,0,10,12,
6,10,14,12,10,10,10,0,14,0,12,10,0,6,4,4,10,14,8,10,6,10,0,4,6,4,8,10,10,4,14,0,10],
[0,2,7,9,12,10,3,8,6,13,10,2,6,6,6,10,7,8,14,6,12,6,9,6,6,2,12,12,10,6,10,2,0,12,2,10,2,0,6,8,6,10,8,8,6,10,12,2],
[0,6,6,0,8,0,0,2,12,6,6,2,2,12,6,0,4,2,0,2,4,4,6,0,10,14,12,0,0,2,6,4,0,12,4,0,12,2,0,0,2,2,0,0,2,2,0,6],
[0,4,4,2,8,6,0,14,10,8,4,8,8,0,14,6,10,14,14,8,4,4,6,2,14,4,0,6,12,2,2,14,2,12,6,12,0,8,6,2,6,8,2,2,0,8,6,4],
[0,2,10,0,2,10,0,2,10,0,4,14,2,10,12,10,8,2,2,2,8,10,0,0,6,10,8,12,0,0,2,6,0,10,0,0,8,2,6,4,2,12,4,10,14,12,12,14],
[0,14,0,6,14,2,12,14,0,0,2,14,6,0,8,14,14,14,8,14,14,2,12,6,12,2,8,12,0,8,2,6,2,6,14,0,8,10,2,0,8,10,10,6,8,10,6,8],
[0,6,6,14,8,0,0,10,0,8,6,8,2,0,8,0,6,10,8,8,6,6,10,14,8,2,6,4,14,6,12,8,6,10,6,14,6,4,6,4,6,0,10,4,6,10,4,2],
[0,2,2,14,2,2,2,2,2,14,14,2,8,14,8,2,8,2,0,8,8,14,2,14,2,12,2,4,8,4,14,2,14,8,4,8,2,10,14,10,8,2,10,4,8,2,8,8],
[0,2,7,12,6,0,3,6,6,3,4,6,6,6,4,8,11,0,4,6,2,8,12,6,6,2,12,10,12,12,14,6,4,8,12,12,6,12,4,12,12,0,6,6,6,12,10,6],
[0,14,0,12,2,6,14,4,0,8,3,0,4,8,6,6,8,4,6,4,11,6,14,10,14,0,12,12,12,4,6,14,12,6,4,6,12,0,12,12,4,2,0,0,4,2,6,10],
[0,12,12,4,0,2,0,4,10,6,2,0,8,10,12,10,2,4,12,4,8,2,4,4,10,14,2,14,10,8,4,0,4,0,0,6,8,6,4,10,8,0,0,0,8,10,14,12],
[0,6,0,12,10,10,6,0,6,0,4,10,0,14,8,10,4,0,4,0,4,0,6,6,8,0,10,0,6,12,10,8,4,0,4,12,6,10,4,6,12,2,6,6,12,12,0,14],
[0,12,6,14,12,4,10,6,10,0,13,8,0,10,10,10,6,6,10,12,15,6,0,14,8,2,10,6,10,10,4,8,12,6,
4,10,4,12,12,10,4,6,12,14,4,6,6,8],[0,12,1,10,6,6,13,12,0,3,8,12,6,6,12,6,1,2,8,6,14,14,8,6,0,2,6,12,6,8,4,
0,0,2,8,0,6,6,0,0,14,14,0,0,4,14,4,2],[0,0,6,12,4,0,12,10,6,0,4,10,0,2,14,6,10,10,
14,0,0,10,14,12,6,0,12,12,12,6,0,6,6,0,4,6,6,4,6,0,0,6,0,0,0,6,0,4],
[0,14,14,0,10,4,8,10,0,0,4,10,10,12,14,4,2,14,4,10,2,14,14,0,4,14,2,10,6,8,2,4,6,10,6,6,10,10,6,6,8,12,6,6,8,12,10,4
],[0,4,4,4,0,4,10,12,14,12,0,0,6,14,10,4,0,12,6,12,2,0,6,4,2,10,4,12,4,6,4,2,10,4,10,4,0,0,2,0,6,4,0,0,6,4,2,0],
[0,8,13,5,6,6,13,2,6,13,2,0,0,6,0,2,15,12,0,6,12,8,7,10,4,2,12,0,4,0,10,2,8,0,12,12,12,10,12,2,0,0,2,10,0,10,6,0],
[0,12,0,14,2,14,12,2,0,0,6,2,6,0,6,14,4,12,12,2,4,10,12,12,0,4,4,6,0,12,2,0,6,0,10,12,4,2,6,0,12,6,0,0,6,6,12,2],
[0,0,0,0,12,12,14,0,0,0,0,8,10,10,12,12,0,0,12,10,0,0,14,8,4,0,10,6,0,0,12,4,2,6,2,0,10,0,4,8,0,14,14,10,0,14,6,0],
[0,12,12,0,12,12,0,12,12,0,10,12,12,12,6,6,4,2,6,12,12,10,0,0,12,10,12,0,10,14,0,8,2,0,
14,10,12,10,2,6,10,0,12,12,10,0,0,2]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,15,12,2,4,7,0,0,7,8,12,10,0,4,4,7,0,4,
10,0,12,6,10,6,14,4,10,0,12,4,6,0,10,4,0,4,6,12,10,4,10,10,2,10,12,10,4],
[0,2,13,15,2,4,3,6,0,3,6,2,0,0,4,4,11,12,4,0,14,10,15,10,0,4,4,0,0,6,4,10,0,10,4,0,4,14,14,0,6,0,0,2,6,2,0,4],
[0,2,13,12,4,4,13,14,0,13,12,4,0,0,4,4,11,8,6,12,14,8,10,8,0,4,4,6,0,2,4,0,6,6,10,0,6,4,6,6,4,0,12,4,4,0,6,10],
[0,0,0,0,2,14,10,6,0,0,10,2,8,0,8,14,12,6,2,2,12,8,4,2,0,6,14,0,10,12,4,0,4,6,8,10,8,2,4,10,12,0,10,6,12,6,0,8],
[0,8,0,14,6,4,7,4,4,9,10,6,6,4,10,4,2,4,4,6,2,2,0,2,4,0,12,4,14,12,4,4,2,14,4,0,12,6,2,8,14,4,8,4,0,4,4,0],
[0,15,13,13,6,6,1,6,0,9,10,6,6,0,12,8,3,6,12,6,8,7,5,0,6,6,6,12,0,10,14,6,0,4,6,0,6,0,0,0,12,0,0,0,6,0,0,6],
[0,4,4,12,2,4,8,2,14,0,8,2,8,14,12,4,6,8,6,2,4,14,10,12,4,4,14,8,14,14,4,4,8,2,8,8,14,2,8,2,2,6,2,2,8,12,8,4],
[0,15,11,3,10,4,15,0,0,5,2,10,6,0,6,4,15,0,6,0,8,5,11,8,0,4,14,12,8,0,4,0,0,6,2,8,0,0,0,4,10,12,0,14,10,12,12,4],
[0,2,14,0,8,0,0,6,0,0,5,8,0,0,10,0,14,6,10,0,11,2,0,10,0,10,0,0,0,0,6,0,0,0,0,0,0,2,0,0,0,10,6,4,0,6,0,10],
[0,13,1,7,2,12,1,0,0,11,14,2,0,0,12,12,1,0,12,2,14,11,5,2,10,12,6,0,10,0,12,10,10,0,6,12,2,8,10,2,8,0,2,2,8,0,0,12],
[0,14,14,4,10,6,8,10,8,10,10,10,10,2,12,0,12,10,12,10,8,10,10,4,12,6,6,4,0,8,6,12,10,4,
10,0,6,10,10,6,10,10,6,10,10,10,4,12],[0,0,0,0,10,4,10,8,0,0,6,4,0,10,6,4,6,8,6,0,6,12,0,0,0,10,6,8,2,12,
4,0,0,8,6,2,10,14,0,6,0,8,4,14,12,14,8,10],[0,14,12,6,10,4,13,10,6,11,8,10,10,0,12,4,2,10,
12,10,2,2,14,0,10,10,2,2,12,10,14,10,12,14,2,12,2,10,12,6,10,10,6,6,10,10,2,6],
[0,4,4,6,0,4,12,14,4,0,4,10,6,4,4,14,4,14,4,6,4,14,6,6,4,12,6,10,6,6,4,4,6,10,4,10,6,0,6,8,4,10,8,10,6,10,10,12],
[0,5,7,7,10,4,3,14,6,7,4,10,14,6,8,14,1,14,8,14,12,7,5,4,0,8,10,10,4,14,8,4,4,2,10,4,10,0,4,14,14,12,14,14,14,12,8,0
],[0,2,10,6,0,2,6,14,0,8,2,0,0,2,2,14,8,4,2,0,8,8,8,0,8,8,8,2,6,2,6,2,0,8,8,6,8,6,6,12,0,6,12,12,0,6,0,2],
[0,8,14,10,14,6,12,2,8,0,8,8,14,2,8,0,2,2,8,14,2,6,12,14,8,8,14,8,8,2,10,8,12,2,8,8,14,14,12,2,4,8,2,10,4,8,14,2],
[0,6,6,6,0,6,6,4,6,0,6,0,4,6,6,6,6,10,0,4,6,6,6,6,6,6,14,10,10,14,2,8,4,8,4,10,14,0,4,10,14,6,10,10,4,6,6,8],
[0,14,14,0,10,4,0,10,0,0,4,10,0,0,2,4,4,0,2,10,4,4,0,0,12,4,8,2,8,10,4,12,14,6,2,8,8,10,4,8,10,0,8,8,0,6,2,4],
[0,10,8,0,4,8,14,12,0,8,11,14,0,0,8,8,14,12,4,2,5,2,14,8,0,8,8,6,0,8,8,0,6,12,14,2,8,8,0,8,8,0,8,0,8,0,6,14],
[0,14,0,10,6,14,13,2,0,5,14,6,6,2,4,14,14,2,4,6,14,14,12,0,8,14,14,2,0,8,4,8,0,8,14,0,14,6,0,0,0,0,10,2,0,0,0,14],
[0,12,4,12,14,0,13,12,0,7,10,14,0,0,0,0,12,12,2,0,12,2,4,2,0,0,10,0,10,4,10,6,10,0,
10,6,12,8,10,14,12,0,14,12,6,0,0,0],[0,0,11,13,8,12,1,14,0,3,4,14,0,12,12,14,1,14,12,0,2,14,15,0,4,2,2,0,6,0,4,4,
6,6,12,6,2,4,12,6,0,6,6,6,0,6,0,12],[0,4,2,0,0,8,0,8,8,8,0,0,0,8,12,10,14,
8,12,0,14,10,14,6,4,14,14,6,12,6,2,6,2,0,14,12,14,0,12,6,6,0,6,10,6,0,12,6],
[0,14,14,8,0,4,4,0,14,2,2,0,0,4,10,10,4,0,10,0,4,4,4,8,14,14,4,0,6,2,4,14,0,6,12,6,4,12,0,12,10,6,12,10,10,0,0,4],
[0,8,8,0,2,12,0,2,8,0,12,2,14,8,6,12,8,0,6,4,8,2,6,0,8,8,8,0,0,14,12,14,2,6,8,6,8,14,2,0,10,0,6,12,10,0,6,0],
[0,14,2,12,10,12,6,0,0,0,5,10,0,0,2,12,2,12,2,0,5,8,0,2,0,8,0,8,0,10,6,0,2,12,6,0,0,0,2,0,10,10,0,0,10,12,8,0],
[0,4,4,0,4,12,10,6,4,0,10,6,14,4,2,12,4,10,8,14,4,4,4,0,4,4,4,8,0,4,12,10,0,8,6,0,10,14,14,12,4,0,2,8,4,0,8,10],
[0,12,1,4,4,12,3,2,12,9,8,6,2,12,12,12,5,2,12,2,12,10,4,6,6,6,12,0,0,12,12,6,6,6,14,0,12,12,6,0,12,8,0,0,12,8,0,4],
[0,4,9,13,2,0,5,6,14,7,6,2,2,0,8,0,9,6,8,2,8,12,7,10,8,8,4,12,4,12,12,8,4,6,10,4,4,2,14,4,6,4,4,4,6,4,12,4],
[0,2,14,6,8,6,8,4,0,8,11,8,8,0,2,6,4,4,4,8,13,4,8,14,6,14,0,12,12,14,10,6,0,6,8,6,0,14,6,0,0,2,0,6,4,2,12,8],
[0,14,12,4,10,14,14,0,12,12,8,10,14,12,8,14,14,0,8,8,4,8,8,4,2,4,12,12,12,2,4,12,2,6,14,
6,6,0,2,12,2,12,6,2,2,12,6,14],[0,8,13,0,6,6,3,8,8,9,4,6,4,8,14,6,5,8,14,6,2,8,6,4,12,8,2,10,2,10,12,12,
10,10,6,2,12,12,10,12,14,0,10,8,14,0,10,2],[0,14,2,8,14,14,12,12,2,2,10,14,12,2,0,14,6,12,10,
12,6,0,12,2,8,14,14,8,0,8,4,8,2,2,4,10,8,2,2,4,12,8,4,4,12,8,2,8],
[0,14,14,4,8,12,10,4,14,0,14,4,4,14,6,2,4,2,6,4,4,4,0,4,4,6,4,0,8,4,8,14,10,12,4,8,14,12,0,8,4,10,2,2,4,14,0,14],
[0,6,6,6,6,4,6,8,14,0,6,8,8,4,10,4,10,8,10,8,10,0,0,6,10,0,14,6,6,8,10,4,6,0,0,0,14,14,6,6,8,8,0,0,8,8,0,6],
[0,2,2,10,12,4,0,4,10,2,6,12,4,10,14,14,0,4,14,4,14,6,10,10,10,4,12,12,0,10,8,0,6,6,14,6,2,12,6,0,10,0,6,6,10,0,2,14
],[0,2,0,12,8,10,4,12,2,0,10,8,12,12,4,10,10,12,4,12,10,0,4,14,6,0,0,6,10,2,10,6,
12,12,6,0,6,8,12,10,2,2,10,10,2,2,12,2],[0,0,0,10,4,0,0,2,0,0,10,10,0,0,2,6,0,2,2,4,0,0,6,10,12,8,0,4,0,4,
0,12,14,10,0,0,0,4,14,0,2,4,14,0,2,4,4,8],[0,12,12,0,2,12,0,8,0,0,2,8,2,6,12,12,6,
8,0,2,6,12,10,0,0,0,12,14,0,14,8,0,0,4,10,0,12,2,0,12,4,8,0,12,6,8,8,0],
[0,8,6,6,0,4,6,12,6,0,10,6,12,12,6,10,14,12,6,12,14,10,4,6,6,12,12,6,6,6,4,6,14,12,6,6,12,0,14,6,2,0,6,4,2,0,6,6],
[0,14,14,6,0,0,10,0,0,0,14,0,0,4,14,0,8,10,4,0,8,14,10,6,2,14,6,0,4,8,4,14,10,0,
0,4,12,10,10,10,2,14,10,10,12,14,0,14],[0,0,0,2,12,12,6,8,14,4,6,12,2,14,6,12,6,8,12,8,4,12,12,14,8,4,6,10,14,2,2,
8,0,0,0,14,6,6,10,4,2,14,4,4,2,8,10,6],[0,14,14,10,6,14,0,2,2,0,8,6,0,2,14,2,
4,12,14,6,4,8,0,10,6,12,2,0,8,12,0,8,2,12,8,14,2,0,2,4,6,0,4,8,0,10,0,14],
[0,0,12,4,12,10,12,12,12,0,8,12,6,12,14,10,10,6,4,12,14,2,6,6,2,10,10,6,6,12,4,2,0,
6,12,6,10,12,0,12,12,4,12,12,6,14,6,6],[0,0,0,0,2,12,12,2,0,0,0,6,0,0,12,12,10,2,12,0,10,0,12,6,10,6,10,0,8,0,6,
10,4,0,2,8,10,4,2,12,0,2,12,2,0,2,0,0],[0,14,3,11,0,12,13,12,12,13,6,0,12,12,12,12,
11,10,12,12,2,2,1,0,6,14,4,0,10,10,6,6,2,0,0,10,4,4,6,0,6,6,0,0,6,0,0,12]],
[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4,5,12,2,10,7,12,0,13,8,2,0,0,4,10,13,2,4,0,6,2,12,10,12,4,10,0,0,2,10,12,0,14,10,12,10,14,8,8,0,10,8,4,0,10,0,4]
,[0,10,5,15,14,12,3,10,0,3,14,8,0,0,12,12,3,10,12,0,6,2,15,10,0,12,12,12,0,10,12,0,0,
8,12,0,12,8,0,14,12,0,14,6,12,14,0,12],[0,14,9,12,4,0,13,0,0,13,8,4,0,0,0,0,7,0,0,0,10,4,10,8,0,0,0,6,0,4,
14,0,6,6,6,0,14,2,6,4,2,0,4,2,12,0,6,6],[0,10,0,0,8,2,12,4,0,0,2,8,14,0,14,2,10,
10,8,8,10,10,12,0,2,4,10,6,2,12,14,2,12,6,4,2,10,8,12,0,8,14,4,2,8,4,6,4],
[0,11,7,3,12,12,9,14,12,5,12,12,12,12,2,12,1,14,2,12,4,11,5,8,12,12,8,0,12,0,12,12,
2,10,4,12,8,14,2,8,6,14,8,2,4,14,0,12],[0,11,9,13,8,2,1,10,0,9,6,8,6,0,8,0,15,10,4,6,4,3,5,0,4,2,2,0,0,2,8,
4,0,12,2,0,2,12,0,0,6,0,0,8,6,0,0,2],[0,12,12,10,8,12,10,8,2,10,8,8,14,2,10,12,12,
8,4,8,12,8,2,10,14,10,14,4,10,8,14,14,4,6,8,10,14,8,4,4,6,4,4,10,0,10,4,2],
[0,4,12,14,12,12,1,6,0,9,0,12,6,0,12,12,14,6,12,6,14,8,14,8,0,14,12,0,12,4,12,0,8,10,2,12,12,8,8,12,2,0,4,6,2,0,0,0]
,[0,10,0,0,6,2,0,0,0,10,13,6,10,0,2,2,0,0,2,10,13,4,10,10,0,12,2,10,0,2,14,0,0,
10,2,0,14,14,0,0,10,10,0,12,10,10,10,2],[0,15,3,7,14,14,1,0,0,11,0,14,0,12,14,14,3,0,14,14,0,13,5,2,8,14,8,0,10,
10,14,8,10,0,8,10,8,14,10,8,6,0,8,8,6,0,0,14],[0,10,10,12,0,14,2,2,14,0,4,10,0,8,
12,8,10,2,12,0,2,14,0,12,8,8,4,2,6,0,0,8,14,0,4,6,4,0,14,6,2,14,6,6,2,14,2,4],
[0,2,2,0,14,12,2,14,2,0,14,8,0,2,12,6,14,14,12,10,14,14,2,0,2,2,14,6,8,4,12,2,0,6,12,8,6,8,4,14,10,0,14,0,10,0,6,14]
,[0,11,13,5,8,0,9,10,6,7,10,8,10,6,10,0,1,10,10,10,12,13,5,14,2,0,4,6,0,10,8,2,0,
6,2,0,4,8,0,10,10,2,10,10,10,2,6,10],[0,10,10,12,4,12,12,8,10,0,12,14,10,4,10,12,10,8,4,10,10,12,12,12,10,10,2,12,
12,6,12,10,10,12,10,4,2,6,10,8,10,0,8,8,10,0,12,0],[0,0,14,0,12,6,13,6,12,11,10,12,6,
12,10,6,14,6,10,6,2,10,14,10,4,2,0,6,0,6,2,12,14,2,0,0,0,8,14,10,6,12,10,10,6,12,6,6],
[0,12,4,6,8,12,6,14,0,8,12,8,0,0,12,12,12,14,12,0,2,2,8,6,14,2,2,14,6,6,8,14,6,6,12,6,2,14,12,2,14,6,2,0,14,2,0,12],
[0,10,10,8,2,8,4,12,4,0,10,2,2,14,10,2,6,12,10,2,6,12,10,0,6,8,0,10,10,2,2,2,10,4,
8,10,0,2,10,12,14,14,12,0,14,14,10,12],[0,10,10,12,8,10,12,4,10,0,10,8,10,10,12,4,12,10,12,4,12,10,12,12,10,10,0,4,
12,4,4,10,0,8,10,12,0,8,0,12,4,10,12,12,10,10,12,2],[0,2,2,2,2,12,0,2,0,0,14,2,2,
10,12,12,14,8,6,2,14,14,0,2,10,12,14,8,6,12,12,10,0,14,2,6,14,2,0,6,12,0,6,6,2,10,8,14],
[0,6,4,0,4,4,14,2,0,8,7,4,0,0,4,4,10,2,4,0,1,14,14,8,14,4,4,6,0,14,4,14,6,2,10,14,4,14,12,6,14,0,6,10,14,0,6,10],
[0,10,12,10,2,10,13,4,0,5,10,2,6,14,0,10,10,4,0,2,10,10,12,0,6,10,10,0,0,10,14,0,0,14,
10,0,10,2,0,0,14,0,0,2,14,0,0,10],[0,2,10,12,8,6,13,10,0,7,0,8,0,0,6,2,2,10,4,0,2,8,4,2,0,6,0,0,10,2,14,0,
10,0,0,10,0,10,10,6,4,0,12,14,4,0,0,6],[0,14,9,13,14,10,1,4,0,3,2,14,0,0,10,10,5,4,10,
0,0,12,15,10,12,0,0,0,6,0,8,12,0,4,0,6,0,4,6,6,0,6,6,6,0,6,0,10],
[0,8,13,7,8,8,5,12,12,13,10,8,8,12,14,8,1,12,14,8,6,0,7,14,12,8,10,12,0,6,4,10,6,8,12,0,10,8,0,4,6,0,4,14,6,0,12,14]
,[0,10,10,6,12,12,0,0,10,14,0,12,0,0,4,2,14,4,4,0,14,14,10,0,10,0,14,4,8,6,12,10,4,
10,12,8,14,2,4,4,2,0,4,8,2,0,4,12],[0,4,4,14,14,4,14,10,4,0,8,14,14,4,8,4,4,10,8,14,4,8,14,14,4,2,2,0,14,0,4,10,
6,0,4,8,2,14,6,0,4,14,6,12,4,8,0,2],[0,14,9,10,4,6,9,6,4,3,2,4,6,4,12,6,3,
14,12,6,10,8,4,12,4,2,6,2,2,0,10,4,2,6,12,2,6,8,8,2,0,2,2,2,0,2,2,14],
[0,0,0,0,2,4,4,0,0,0,14,2,4,0,14,4,14,0,14,4,14,14,4,0,0,14,14,8,14,10,4,6,0,14,6,14,8,14,2,4,10,14,10,6,10,14,14,0]
,[0,8,2,2,14,4,12,8,2,10,5,12,8,2,6,4,8,8,6,8,11,14,2,8,6,2,2,10,2,2,4,6,8,8,2,2,2,4,8,2,2,14,2,2,2,14,10,2],
[0,14,6,10,2,10,0,2,12,8,4,2,2,12,6,10,6,2,6,2,12,14,14,10,8,14,14,2,14,0,10,8,0,10,
4,14,14,2,10,14,6,12,14,0,6,12,2,10],[0,8,13,10,12,8,11,6,8,3,14,12,12,8,2,8,5,6,2,12,2,2,10,14,6,12,8,0,12,6,12,
6,0,4,2,12,8,2,0,8,4,6,8,10,12,6,0,4],[0,10,10,12,2,6,4,2,10,0,6,2,0,10,12,6,
8,2,12,0,8,4,0,12,0,14,6,0,0,0,12,0,14,10,8,10,0,0,14,2,10,6,8,10,10,6,10,8],
[0,4,6,6,12,14,2,8,2,8,7,12,12,2,2,14,6,8,2,12,15,4,2,14,6,12,2,14,2,2,12,6,12,14,6,2,2,2,2,10,8,6,12,6,8,6,14,6],
[0,12,12,14,14,6,10,10,12,0,12,14,2,12,12,6,8,10,12,2,8,0,12,14,2,2,12,4,12,2,12,12,14,14,
10,6,6,2,14,6,4,4,6,10,0,4,14,6],[0,12,12,4,6,10,0,0,4,0,10,6,0,4,0,10,10,0,0,0,10,10,0,4,10,2,12,14,14,0,0,
4,14,4,10,8,12,2,14,14,0,0,8,8,0,8,14,10],[0,0,0,14,8,4,14,4,14,0,0,8,4,14,0,4,4,
4,0,4,4,0,14,14,4,0,14,8,0,4,10,14,14,0,14,0,8,6,14,0,4,6,10,10,4,6,14,14],
[0,14,14,12,8,14,0,12,2,0,10,8,12,2,8,14,12,12,8,12,14,4,14,12,0,6,8,6,14,2,8,10,6,
6,14,4,14,6,6,14,2,0,14,14,2,0,12,14],[0,12,12,0,10,14,6,10,0,0,10,10,10,0,8,14,8,10,8,10,8,12,12,14,10,12,10,10,
10,0,12,10,0,2,2,0,0,10,0,10,0,8,0,0,0,8,0,8],[0,2,2,4,8,2,0,2,14,0,4,14,0,
14,10,12,2,2,10,8,2,4,0,4,4,8,2,4,14,12,4,4,14,10,4,14,12,8,14,14,12,0,14,10,12,0,4,2],
[0,2,2,0,8,0,2,10,0,0,2,14,8,10,2,0,6,10,10,8,6,2,2,0,2,2,0,0,0,0,6,2,2,6,0,10,0,8,2,10,14,6,10,4,14,6,0,6],
[0,0,2,4,8,12,4,8,2,0,12,2,10,8,2,2,2,8,2,10,8,2,6,4,2,2,10,2,4,10,12,2,2,8,6,4,10,10,2,6,10,6,6,4,10,6,2,6],
[0,2,2,0,14,10,4,4,0,0,2,14,14,8,2,10,4,14,12,14,4,2,4,0,12,4,2,14,4,6,0,12,0,14,8,4,2,8,0,10,10,14,10,10,4,8,14,2],
[0,10,10,12,10,4,8,8,2,8,14,6,2,2,12,4,0,8,2,8,0,14,14,12,4,12,12,0,6,8,4,4,12,12,2,6,12,2,12,12,8,12,12,12,2,6,0,14
],[0,2,2,2,10,2,0,8,8,0,6,10,0,8,0,10,2,2,0,10,2,6,0,2,14,0,6,10,0,14,14,14,6,10,2,0,6,4,6,6,8,2,6,2,2,2,0,0],
[0,2,10,6,2,12,4,8,10,0,8,2,2,10,12,12,6,14,2,8,6,2,4,6,10,6,0,4,2,2,14,10,8,6,6,2,0,2,8,8,2,2,8,8,2,12,4,10],
[0,4,13,1,2,4,3,12,6,13,2,10,4,6,4,4,7,12,4,4,4,14,7,6,0,10,6,2,2,6,14,0,12,2,10,2,6,14,12,6,4,2,6,0,4,2,2,4],
[0,14,14,8,4,4,14,14,14,12,4,4,14,14,2,4,14,0,2,14,14,4,14,8,8,0,0,14,0,12,14,8,4,14,10,
0,0,10,4,14,2,4,14,14,2,4,14,0]]];

om:=function(h1,h2,h3) return E(16)^(omtab[Position(omlab,h1)][Position(omlab,h2)][Position(omlab,h3)]); end; 



